NLO corrections to $h\to b\bar b$ decay in SMEFT

We calculate the full set of next-to-leading order (NLO) corrections to $h\to b\bar{b}$ decay in the dimension-6 Standard Model Effective Field Theory (SMEFT). Our calculation forms the basis for precision studies of this decay mode in effective field theory, providing analytic and numerical results for contributions of the 45 dimension-6 operators appearing at NLO. On the technical side, we discuss several complications in NLO SMEFT computations which have not yet been addressed in the literature. These include subtleties in Higgs-$Z$ mixing, electric charge renormalization, and especially the treatment of tadpoles in SMEFT. In particular, we highlight the role of decoupling relations in eliminating potentially large tadpole corrections to the decay rate in hybrid renormalization schemes which employ the $\overline{\hbox{MS}}$~scheme for some Standard Model parameters (such as the $b$-quark mass and electric charge) and the on-shell scheme for others.

==> ElectronicSubmission/File_Boot.m <==
(*** Imports ***)


(*** Import loop integrals ***)

SetDirectory[NotebookDirectory[] <> "Result/Loop_Integrals"]

IntRep = Import["IntReps.m"]/.mb2->MB2/.mta2->MTA2;
IntRepSmallMB = Import["IntRepsDecoupling.m"];
A0Rep = {A0i[aa0, M2_] -> M2 + M2 (Log[\[Mu]^2/M2])};


(*** Define replacement lists ***)

InputRep = {MH2 -> mh^2, MZ2 -> mz^2, MW2 -> mw^2, CW2 -> (mw/mz)^2, 
  CW -> mw/mz, SW2 -> 1 - (mw/mz)^2, SW -> Sqrt[1 - (mw/mz)^2], 
  MB2 -> mb^2, MT2 -> mt^2, MT -> mt, MB -> mb, Nc -> 3, 
  MTA2 -> mtau^2, MW -> mw, MZ -> mz, MH -> mh, 
  bet -> Sqrt[1 - 4 mb^2/mh^2], CF -> 4/3, Alfa -> alfa,
  Alfas -> alfas, \[Micro] -> \[Mu], gs -> Sqrt[4 \[Pi] alfas]}


(*** Give wilson coefficients hats and remove factors as in paper ***)

WilsonList = {CWw, CH, CHbox, CHD, CtauH, CtH, CbH, CHG, CHW, CHB, 
   CHWB, CtG, CtW, CtB, CbG, CbW, CbB, CtauB, CtauW , CHl1[1, 1], CHl1[2, 2], 
   CHl1[3, 3], CHl3[1, 1], CHl3[2, 2], CHl3[3, 3], CHe, CHmu, CHtau, 
   CHq1[1, 1], CHq1[2, 2], CHq1[3, 3], CHq3[1, 1], CHq3[2, 2], 
   CHq3[3, 3], CHu, CHc, CHt, CHd, CHs, CHb, CHtb, C1qtqb, C1qb, 
   C8qtqb, C8qb, Cltaubq};

MFVRep = {CbH -> CbH MB / v, CtauH -> CtauH Sqrt[MTA2] / v, C1qtqb -> C1qtqb MB/v, 
   CbW -> CbW (MB Sqrt[4 \[Pi] alfa])/v, 
   CbG -> CbG (MB Sqrt[4 \[Pi] alfas])/v, C8qtqb -> C8qtqb MB/v, 
   CHtb -> CHtb MB/v, CbB -> CbB (MB Sqrt[4 \[Pi] alfa])/v , 
   CtW -> CtW * Sqrt[4 \[Pi] alfa] , CtB -> CtB * Sqrt[4 \[Pi] alfa],
   CtauW -> CtauW (Sqrt[MTA2 4 \[Pi] alfa])/v , CtauB -> CtauB (Sqrt[MTA2 4 \[Pi] alfa])/v };

AddHat = Table[
   WilsonList[[i]] -> 
    ToExpression["hat" <> ToString[WilsonList[[i]]]], {i, 1, 
    Length[WilsonList]}];

WilsonHatRep = 
  Table[WilsonList[[i]] -> 
    1/v^2 (WilsonList[[i]] /. MFVRep /. AddHat), {i, 1, 
    Length[WilsonList]}];


(*** Import Decay Rates ***)

SetDirectory[NotebookDirectory[] <> "Result/Decay_Rates"]

GamDummy[4,0] = Import["GamSMlo.m"];
GamDummy[6,0] = Import["GamSMEFTlo.m"];

GamSmallMBDummy[4,0] = Import["GamSMloSmallMb.m"];
GamSmallMBDummy[6,0] = Import["GamSMEFTloSmallMb.m"];

GamDummy[4,1] = Import["GamNLOdecexTagged.0.m"] ;
Do[NLO[i] = Import["GamNLOdecexTagged." <> ToString[i] <> ".m"], {i, 1, 8}]
GamDummy[6, 1] = Sum[NLO[i], {i, 1, 8}];

GamSmallMBDummy[4,1] = Import["GamNLOdecTagged.0.m"]/.IntRepSmallMB;
Do[NLOSmallMB[i] = Import["GamNLOdecTagged." <> ToString[i] <> ".m"], {i, 1, 8}]
GamSmallMBDummy[6, 1] = Sum[NLOSmallMB[i], {i, 1, 8}]/.IntRepSmallMB;


(*** Import decoupling constants ***)

SetDirectory[NotebookDirectory[] <> "Result/Decoupling_Constants"]

Do[zetaMBDummy[i] = Import["zetamb." <> ToString[i] <> ".m"], {i, 0, 8}];
Do[zetaEDummy[i] = Import["zetaE." <> ToString[i] <> ".m"], {i, 0, 8}];

zetaMBAnalytical[4] := zetaMBDummy[0]/.Tags /. HC[x_] -> x;
zetaEAnalytical[4] := zetaEDummy[0]/.Tags /. HC[x_] -> x;

zetaMBAnalytical[6] := Sum[zetaMBDummy[i],{i,1,8}] /. Tags /. HC[x_] -> x;
zetaEAnalytical[6] := Sum[zetaEDummy[i],{i,1,8}] /. Tags /. HC[x_] -> x;

zetaMBNumerical[4] := zetaMBAnalytical[4] /. WilsonHatRep /. v -> 2 MW SW / Sqrt[4 \[Pi] alfa] /. InputRep /. Inputs /. HC[x_] -> x  // Expand // Chop;
zetaENumerical[4] := zetaEAnalytical[4] /. WilsonHatRep /. v -> 2 MW SW / Sqrt[4 \[Pi] alfa] /. InputRep /. Inputs /. HC[x_] -> x // Expand // Chop;

zetaMBNumerical[6] := zetaMBAnalytical[6] /. WilsonHatRep /. v -> 2 MW SW / Sqrt[4 \[Pi] alfa] /. InputRep /. Inputs /. HC[x_] -> x // Expand // Chop;
zetaENumerical[6] := zetaEAnalytical[6] /. WilsonHatRep /. v -> 2 MW SW / Sqrt[4 \[Pi] alfa] /. InputRep /. Inputs  /. HC[x_] -> x // Expand // Chop;


(*** Define Functions ***)

NumEvalRep[x_] := 
ComplexExpand[ Re[ x /. Scheme  /. Qb -> -1/3 /. A0Rep /.IntRepSmallMB /. 
    IntRep  /. \[Mu] -> \[Micro] /.WilsonHatRep /.v -> 2 MW SW / Sqrt[4 \[Pi] alfa]  /.InputRep /. Inputs  /. Tags]] // Chop

NumEvalNoRep[x_] := 
 ComplexExpand[Re[x /. Scheme /. Qb -> -1/3 /. \[Mu] -> \[Micro] /.WilsonHatRep /.v -> 2 MW SW / Sqrt[4 \[Pi] alfa] /. InputRep /. Inputs /. Tags]] // Chop

AnalyticalEvalNoRep[x_] := 
 x /. Scheme /. Tags /. (alfa^2)^(3/4) -> alfa^(3/2)

AnalyticalEvalRep[x_] := 
 x /.IntRepSmallMB /. IntRep  /. Scheme /. Tags /. A0Rep /. (alfa^2)^(3/4) -> alfa^(3/2)


ArgExtract[_[x__]] := x

Options[NumEval] = {SmallMB -> False};
NumEvalDummy[x_, SMB_] := 
 If[SMB, NumEvalRep[GamSmallMBDummy[ArgExtract[x]]], 
  NumEvalRep[GamDummy[ArgExtract[x]]]]
NumEval[x_, OptionsPattern[]] := 
  NumEvalDummy[x, OptionValue[SmallMB]];

Options[AnalyticalEval] = {PaVeRep -> False, SmallMB -> False};
AnalyticalEvalDummy[x_, PV_, SMB_] := 
 If[SMB, If[PV, AnalyticalEvalRep[GamSmallMBDummy[ArgExtract[x]]], 
   AnalyticalEvalNoRep[GamSmallMBDummy[ArgExtract[x]]], 
   AnalyticalEvalRep[GamSmallMBDummy[ArgExtract[x]]]], 
  If[PV, AnalyticalEvalRep[GamDummy[ArgExtract[x]]], 
   AnalyticalEvalNoRep[GamDummy[ArgExtract[x]]], 
   AnalyticalEvalRep[GamDummy[ArgExtract[x]]]]]
AnalyticalEval[x_, OptionsPattern[]] := 
  AnalyticalEvalDummy[x, OptionValue[PaVeRep], 
   OptionValue[SmallMB]];



==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(Sqrt[3]*alfa^2*MB2*MH*MH2*Nc)/(128*MW2^2*SW2^2) - 
 (alfa^2*MB2*MH*Nc)/(18*MH2*Pi*SW2^2) - (67*alfa^2*MB2*MH*MT2^4*Nc)/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + (3*alfa^2*MB2*MH*MT2^5*Nc)/
  (16*MH2*(MT2 - MW2)^5*Pi*SW2^2) + (3*alfa^2*MB2*MH*MT2^2*Nc)/
  (128*(MT2 - MW2)^3*Pi*SW2^2) + (9*alfa^2*MB2*MH*MH2*Nc)/
  (256*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc)/(128*MW2^2*Pi*SW2^2) - 
 (7*alfa^2*MB2*MH*MT2^6*Nc)/(256*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^7*Nc)/(16*MH2*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^4*Nc)/(128*(MT2 - MW2)^3*MW2^2*Pi*SW2^2) + 
 (17*alfa^2*MB2*MH*Nc)/(1152*MW2*Pi*SW2^2) + (49*alfa^2*MB2*MH*MT2^5*Nc)/
  (256*(MT2 - MW2)^5*MW2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2^6*Nc)/
  (4*MH2*(MT2 - MW2)^5*MW2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2^3*Nc)/
  (128*(MT2 - MW2)^3*MW2*Pi*SW2^2) + (93*alfa^2*MB2*MH*MT2^3*MW2*Nc)/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + (5*alfa^2*MB2*MH*MT2^4*MW2*Nc)/
  (8*MH2*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*MT2*MW2*Nc)/
  (128*(MT2 - MW2)^3*Pi*SW2^2) - (139*alfa^2*MB2*MH*MT2^2*MW2^2*Nc)/
  (256*(MT2 - MW2)^5*Pi*SW2^2) - (25*alfa^2*MB2*MH*MT2^3*MW2^2*Nc)/
  (16*MH2*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MW2^2*Nc)/
  (64*(MT2 - MW2)^3*Pi*SW2^2) + (53*alfa^2*MB2*MH*MT2*MW2^3*Nc)/
  (256*(MT2 - MW2)^5*Pi*SW2^2) + (3*alfa^2*MB2*MH*MT2^2*MW2^3*Nc)/
  (2*MH2*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MW2^4*Nc)/
  (32*(MT2 - MW2)^5*Pi*SW2^2) - (11*alfa^2*MB2*MH*MT2*MW2^4*Nc)/
  (16*MH2*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*MW2^5*Nc)/
  (8*MH2*(MT2 - MW2)^5*Pi*SW2^2) + (5*alfa^2*MB2*MH*Nc)/(288*MZ2*Pi*SW2^2) + 
 (61*alfa^2*MB2*MH*MZ2*Nc)/(2304*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MZ2*Nc)/(36*MH2*MW2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MZ2^2*Nc)/(144*MH2*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(32*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/(16*MH2*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(8*MH2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/(8*MH2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/(32*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MH2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/(18*MH2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(36*MH2*MW2*Pi*SW2^2) + 
 (5*alfa^2*MB2*MH*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*MH2*MW2^2*Pi*SW2^2) - (3*alfa^2*MB2*MH*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (32*Pi*SW2^2) - (alfa^2*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (128*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (32*MW2*Pi*SW2^2) - (alfa^2*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (256*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (64*MW2^2*Pi*SW2^2) - (3*alfa^2*MB2*MH*MZ2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (64*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*Pi*SW2^2) - (alfa^2*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH2*Pi*SW2^2) - (alfa^2*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MW2*Pi*SW2^2) + (alfa^2*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(288*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MH2*MW2*Pi*SW2^2) - (5*alfa^2*MB2*MH*MZ2^3*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(144*MH2*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MH2*Pi*SW2^2) + (alfa^2*MB2*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(32*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(32*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MH2*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MH2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(144*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (144*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2])/(8*MH2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*MH2*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*MW2*Pi*SW2^2) + (alfa^2*MB2*MH*MT2^2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2])/(16*MH2*MW2*Pi*SW2^2) - 
 (45*alfa^2*MB2*MH*MT2^4*Nc*Log[\[Mu]^2/MT2])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^3*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/(32*(MT2 - MW2)^5*MW2^2*Pi*
   SW2^2) + (alfa^2*MB2*MH*MT2^7*Nc*Log[\[Mu]^2/MT2])/
  (16*MH2*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^5*MW2*Pi*
   SW2^2) - (3*alfa^2*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (16*MH2*(MT2 - MW2)^5*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^3*MW2*Pi*SW2^2) + 
 (43*alfa^2*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + 
 (5*alfa^2*MB2*MH*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2])/
  (8*MH2*(MT2 - MW2)^5*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MT2])/(32*(MT2 - MW2)^3*Pi*SW2^2) - 
 (19*alfa^2*MB2*MH*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (15*alfa^2*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (16*MH2*(MT2 - MW2)^5*Pi*SW2^2) + 
 (3*alfa^2*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + 
 (9*alfa^2*MB2*MH*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*MH2*(MT2 - MW2)^5*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (8*MH2*(MT2 - MW2)^5*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MT2^4*Nc*Log[\[Mu]^2/MW2])/(32*(MT2 - MW2)^5*Pi*SW2^2) + 
 (3*alfa^2*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MW2])/(16*MH2*(MT2 - MW2)^5*Pi*
   SW2^2) + (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^3*Pi*SW2^2) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2])/
  (128*MW2*Pi*SW2^2) + (3*alfa^2*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^5*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MW2])/(16*MH2*(MT2 - MW2)^5*MW2*Pi*
   SW2^2) + (alfa^2*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^3*MW2*Pi*SW2^2) + 
 (47*alfa^2*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*Pi*SW2^2) - (51*alfa^2*MB2*MH*MT2^2*MW2^2*Nc*
   Log[\[Mu]^2/MW2])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (8*MH2*(MT2 - MW2)^5*Pi*SW2^2) + 
 (13*alfa^2*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi*SW2^2) + (15*alfa^2*MB2*MH*MT2^2*MW2^3*Nc*
   Log[\[Mu]^2/MW2])/(16*MH2*(MT2 - MW2)^5*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MW2^4*Nc*Log[\[Mu]^2/MW2])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (9*alfa^2*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (16*MH2*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (8*MH2*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (18*MH2*Pi*SW2^2) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(96*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(48*MZ2*Pi*SW2^2) + 
 (5*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(384*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(36*MH2*MW2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(144*MH2*MW2^2*Pi*SW2^2) - 
 (27*alfa^2*MB2*MH*MT2^4*Nc*tag[delmb])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2*Nc*tag[delmb])/(128*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MT2^6*Nc*tag[delmb])/(256*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*Nc*tag[delmb])/(1152*MW2*Pi*SW2^2) + 
 (21*alfa^2*MB2*MH*MT2^5*Nc*tag[delmb])/(256*(MT2 - MW2)^5*MW2*Pi*SW2^2) + 
 (33*alfa^2*MB2*MH*MT2^3*MW2*Nc*tag[delmb])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (39*alfa^2*MB2*MH*MT2^2*MW2^2*Nc*tag[delmb])/(256*(MT2 - MW2)^5*Pi*SW2^2) + 
 (9*alfa^2*MB2*MH*MT2*MW2^3*Nc*tag[delmb])/(256*(MT2 - MW2)^5*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*Nc*tag[delmb])/(288*MZ2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MZ2*Nc*tag[delmb])/(2304*MW2^2*Pi*SW2^2) - 
 (17*alfa^2*MB2*MH*MT2^4*Nc*Log[\[Mu]^2/MT2]*tag[delmb])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2]*
   tag[delmb])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2]*tag[delmb])/
  (64*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) + 
 (5*alfa^2*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MT2]*tag[delmb])/
  (64*(MT2 - MW2)^5*MW2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmb])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmb])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MT2]*
   tag[delmb])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^4*Nc*Log[\[Mu]^2/MW2]*tag[delmb])/
  (16*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmb])/(128*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MW2]*tag[delmb])/
  (128*(MT2 - MW2)^5*MW2*Pi*SW2^2) + 
 (19*alfa^2*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmb])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (19*alfa^2*MB2*MH*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmb])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2]*
   tag[delmb])/(16*(MT2 - MW2)^5*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MW2^4*Nc*Log[\[Mu]^2/MW2]*tag[delmb])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmb])/(96*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmb])/(48*MZ2*Pi*SW2^2) + 
 (7*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmb])/(384*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MH2^2*Nc*tag[delmw])/(384*MW2^3*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2*Nc*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (119*alfa^2*MB2*MH*Nc*tag[delmw])/(576*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2*Nc*tag[delmw])/(2*MZ2^2*Pi*SW2^3) - 
 (209*alfa^2*MB2*MH*Nc*tag[delmw])/(288*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2*Nc*tag[delmw])/(96*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2*Nc*tag[delmw])/(96*MW2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2^2*Nc*tag[delmw])/(384*MW2^3*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) + (alfa^2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (25*alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*MZ2^2*Pi*SW2^3) - (11*alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(48*MZ2*Pi*SW2^3) - 
 (7*alfa^2*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/(128*MW2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(64*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(384*MW2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(12*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (9*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(384*MW2^2*Pi*SW2^3) - 
 (17*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(192*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(8*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(128*MW2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*tag[delmz])/(1152*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*tag[delmz])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2*Nc*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(384*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) + (17*alfa^2*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) - (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(128*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(8*MZ2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(24*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(96*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(384*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(384*MW2*MZ2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) + 
 (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) + 
 (5*alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi*SW2^3) - (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (96*MW2*Pi*SW2^3) - (5*alfa^2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (48*MZ2*Pi*SW2^3) - (55*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (2592*MW2*Pi*SW2^3) - (25*alfa^2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi*SW2^3) + (55*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(16*MZ2*Pi*SW2^3) - (11*alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(432*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2^2*Pi*SW2^2) - (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (144*MW2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (72*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (192*MW2^3*Pi*SW2^3) - (alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (72*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (36*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^3*Pi*SW2^3) + (alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(48*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(48*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(24*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer3])/(48*MZ2*Pi*SW2^3) - (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (48*MW2*Pi*SW2^3) - (5*alfa^2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (36*MZ2^2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (24*MZ2*Pi*SW2^3) - (59*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (2592*MW2*Pi*SW2^3) - (13*alfa^2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (324*MZ2^2*Pi*SW2^3) + (25*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (648*MZ2*Pi*SW2^3) - (17*alfa^2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi*SW2^3) + (5*alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi*SW2^3) - 
 (7*alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MW2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MT2*MW2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi*SW2^3) + (17*alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(864*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(16*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (12*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(8*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(64*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (36*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi*SW2^3) + (17*alfa^2*MB2*MH*tag[QEDxQCD])/
  (96*MW2*Pi*SW2) + (17*alfa*alfas*MB2*MH*tag[QEDxQCD])/(8*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Log[\[Mu]/MH]*tag[QEDxQCD])/(8*MW2*Pi*SW2) + 
 (3*alfa*alfas*MB2*MH*Log[\[Mu]/MH]*tag[QEDxQCD])/(2*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*tag[delmb]*tag[QEDxQCD])/(12*MW2*Pi*SW2) - 
 (alfa*alfas*MB2*MH*tag[delmb]*tag[QEDxQCD])/(MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Log[MB2/MH2]*tag[delmb]*tag[QEDxQCD])/(16*MW2*Pi*SW2) + 
 (3*alfa*alfas*MB2*MH*Log[MB2/MH2]*tag[delmb]*tag[QEDxQCD])/(4*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Log[\[Mu]/MH]*tag[delmb]*tag[QEDxQCD])/(8*MW2*Pi*SW2) - 
 (3*alfa*alfas*MB2*MH*Log[\[Mu]/MH]*tag[delmb]*tag[QEDxQCD])/(2*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Nc*tag[delmb]*tag[tadpole])/(32*MH2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MH2*Nc*tag[delmb]*tag[tadpole])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*Nc*tag[delmb]*tag[tadpole])/(64*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MZ2*Nc*tag[delmb]*tag[tadpole])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MZ2^2*Nc*tag[delmb]*tag[tadpole])/(64*MH2*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/
  (128*MW2^2*Pi*SW2^2) - (3*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmb]*
   tag[tadpole])/(32*MH2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
  (64*MW2*Pi*SW2^2) - (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmb]*
   tag[tadpole])/(128*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
  (64*MH2*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*Nc*tag[delmw]*tag[tadpole])/
  (32*MH2*Pi*SW2^3) + (3*alfa^2*MB2*MH*MH2*Nc*tag[delmw]*tag[tadpole])/
  (128*MW2^2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc*tag[delmw]*tag[tadpole])/
  (32*MZ2*Pi*SW2^3) - (3*alfa^2*MB2*MH*MH2*Nc*tag[delmw]*tag[tadpole])/
  (64*MW2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MW2*Nc*tag[delmw]*tag[tadpole])/
  (16*MH2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MZ2*Nc*tag[delmw]*tag[tadpole])/
  (128*MW2^2*Pi*SW2^3) - (alfa^2*MB2*MH*MZ2*Nc*tag[delmw]*tag[tadpole])/
  (32*MH2*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*MZ2^2*Nc*tag[delmw]*tag[tadpole])/
  (64*MH2*MW2^2*Pi*SW2^3) + (3*alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw]*tag[tadpole])/(128*MW2^2*Pi*SW2^3) - 
 (3*alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
  (64*MW2*MZ2*Pi*SW2^3) + (3*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[tadpole])/(32*MH2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
  (64*MW2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[tadpole])/(32*MZ2*Pi*SW2^3) - 
 (3*alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
  (16*MH2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw]*
   tag[tadpole])/(64*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
  (128*MW2^2*Pi*SW2^3) - (3*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw]*
   tag[tadpole])/(32*MH2*MW2*Pi*SW2^3) + 
 (3*alfa^2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
  (64*MH2*MW2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc*tag[delmz]*tag[tadpole])/
  (128*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc*tag[delmz]*tag[tadpole])/
  (64*MZ2*Pi*SW2^3) + (3*alfa^2*MB2*MH*MH2*Nc*tag[delmz]*tag[tadpole])/
  (128*MW2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MW2*Nc*tag[delmz]*tag[tadpole])/
  (32*MH2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MZ2*Nc*tag[delmz]*tag[tadpole])/
  (64*MH2*MW2*Pi*SW2^3) + (3*alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz]*
   tag[tadpole])/(128*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
  (64*MZ2*Pi*SW2^3) + (3*alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz]*
   tag[tadpole])/(32*MH2*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
  (128*MW2*Pi*SW2^3) + (3*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[tadpole])/(64*MH2*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmb]*tag[fer3]*tag[tadpole])/
  (16*MH2*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmb]*tag[fer3]*tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3]*tag[tadpole])/
  (16*MH2*MW2^2*Pi*SW2^3) + (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3]*
   tag[tadpole])/(8*MH2*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
   tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
   tag[tadpole])/(8*MH2*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmz]*tag[fer3]*tag[tadpole])/
  (16*MH2*MW2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3]*tag[tadpole])/(16*MH2*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*tag[zetaE])/(48*MW2*Pi*SW2) - 
 (7*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/(32*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(54*MW2*Pi*SW2) - 
 (103*alfa^2*MB2*MH*MT2*Nc*tag[zetaMB])/(2304*(MT2 - MW2)^2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MT2^3*Nc*tag[zetaMB])/(256*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) + 
 (73*alfa^2*MB2*MH*MT2^2*Nc*tag[zetaMB])/(1152*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MW2*Nc*tag[zetaMB])/(1152*(MT2 - MW2)^2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MT2^2*Nc*tag[zetaMB])/(288*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (5*alfa^2*MB2*MH*MT2*MW2*Nc*tag[zetaMB])/(144*(MT2 - MW2)^2*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MW2^2*Nc*tag[zetaMB])/(288*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MZ2*Nc*tag[zetaMB])/(2304*(MT2 - MW2)^2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MT2^2*MZ2*Nc*tag[zetaMB])/(2304*(MT2 - MW2)^2*MW2^2*Pi*
   SW2^2) - (11*alfa^2*MB2*MH*MT2*MZ2*Nc*tag[zetaMB])/
  (1152*(MT2 - MW2)^2*MW2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetaMB])/
  (128*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[zetaMB])/
  (64*(MT2 - MW2)^2*MW2*Pi*SW2^2) - 
 (7*alfa^2*MB2*MH*MT2*Nc*Log[\[Mu]^2/MW2]*tag[zetaMB])/
  (128*(MT2 - MW2)^2*Pi*SW2^2) + (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[zetaMB])/(64*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetaMB])/
  (64*(MT2 - MW2)^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetaMB])/(48*(MT2 - MW2)^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (96*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (96*(MT2 - MW2)^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetaMB])/(48*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (24*(MT2 - MW2)^2*MZ2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (48*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (7*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (384*(MT2 - MW2)^2*Pi*SW2^2) + 
 (7*alfa^2*MB2*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (384*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) - 
 (7*alfa^2*MB2*MH*MT2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (192*(MT2 - MW2)^2*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*Nc*tag[tadpole]*tag[zetaMB])/(32*MH2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MH2*Nc*tag[tadpole]*tag[zetaMB])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*Nc*tag[tadpole]*tag[zetaMB])/(64*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MZ2*Nc*tag[tadpole]*tag[zetaMB])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MZ2*Nc*tag[tadpole]*tag[zetaMB])/(64*CW2*MH2*MW2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
  (128*MW2^2*Pi*SW2^2) - (3*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[tadpole]*
   tag[zetaMB])/(32*MH2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
  (64*MW2*Pi*SW2^2) - (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[tadpole]*
   tag[zetaMB])/(128*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
  (64*CW2*MH2*MW2*Pi*SW2^2) + (alfa^2*MB2*MH*MT2^2*Nc^2*tag[fer3]*
   tag[tadpole]*tag[zetaMB])/(16*MH2*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*tag[zetaMB])/
  (16*MH2*MW2^2*Pi*SW2^2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(alfa^(3/2)*CWw*MB2*MH*Nc*
   (-((2*MW2 - MZ2)*MZ2*(-2*MW2 + 3*MZ2 + 3*(4*MW2 - MZ2)*
        B0i[bb0, MW2, MW2, MZ2] + 3*MW2*Log[\[Mu]^2/MW2] + 
       3*MZ2*Log[\[Mu]^2/MZ2])*tag[delmw]) + 
    MW2*(MW2*(MZ2 + 3*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2] + 
        6*MW2*Log[\[Mu]^2/MW2])*tag[delmz] - 18*MZ2^2*SW2^2*Log[\[Mu]^2/MW2]*
       tag[zetaE])))/(16*MW2*MZ2^2*Pi^(3/2)*SW*SW2^2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(CH*CW2*MB2*MH*Nc*(-9*MW2 + 9*MZ2 + 2*Sqrt[3]*MW2*Pi - 2*Sqrt[3]*MZ2*Pi - 
    3*MZ2*SW2*(1 + Log[\[Mu]^2/MH2])*tag[delmb]*tag[tadpole] + 
    3*(2*MW2 - MZ2)*(-1 - Log[\[Mu]^2/MH2])*tag[delmw]*tag[tadpole] + 
    3*MW2*tag[delmz]*tag[tadpole] + 3*MW2*Log[\[Mu]^2/MH2]*tag[delmz]*
     tag[tadpole] + 3*MW2*tag[tadpole]*tag[zetaMB] - 
    3*MZ2*tag[tadpole]*tag[zetaMB] + 3*MW2*Log[\[Mu]^2/MH2]*tag[tadpole]*
     tag[zetaMB] - 3*MZ2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB]))/
 (64*MW2*Pi^3*SW2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MB2*((17*alfa*CHbox*MH)/(48*Pi^2) + (17*alfas*CHbox*MH)/(4*Pi^2) - 
   (17*alfa*CHD*MH)/(192*Pi^2*SW2) - (17*alfas*CHD*MH)/(16*Pi^2*SW2) + 
   (17*alfa*CHD*CW2*MH)/(96*Pi^2*SW2) + (17*alfas*CHD*CW2*MH)/(8*Pi^2*SW2) + 
   (alfa*CHbox*MH*Log[\[Mu]/MH])/(4*Pi^2) + (3*alfas*CHbox*MH*Log[\[Mu]/MH])/
    Pi^2 - (alfa*CHD*MH*Log[\[Mu]/MH])/(16*Pi^2*SW2) - 
   (3*alfas*CHD*MH*Log[\[Mu]/MH])/(4*Pi^2*SW2) + 
   (alfa*CHD*CW2*MH*Log[\[Mu]/MH])/(8*Pi^2*SW2) + 
   (3*alfas*CHD*CW2*MH*Log[\[Mu]/MH])/(2*Pi^2*SW2) - 
   (alfa*CHbox*MH*tag[delmb])/(6*Pi^2) - (2*alfas*CHbox*MH*tag[delmb])/Pi^2 + 
   (alfa*CHD*MH*tag[delmb])/(24*Pi^2*SW2) + (alfas*CHD*MH*tag[delmb])/
    (2*Pi^2*SW2) - (alfa*CHD*CW2*MH*tag[delmb])/(12*Pi^2*SW2) - 
   (alfas*CHD*CW2*MH*tag[delmb])/(Pi^2*SW2) + 
   (alfa*CHbox*MH*Log[MB2/MH2]*tag[delmb])/(8*Pi^2) + 
   (3*alfas*CHbox*MH*Log[MB2/MH2]*tag[delmb])/(2*Pi^2) - 
   (alfa*CHD*MH*Log[MB2/MH2]*tag[delmb])/(32*Pi^2*SW2) - 
   (3*alfas*CHD*MH*Log[MB2/MH2]*tag[delmb])/(8*Pi^2*SW2) + 
   (alfa*CHD*CW2*MH*Log[MB2/MH2]*tag[delmb])/(16*Pi^2*SW2) + 
   (3*alfas*CHD*CW2*MH*Log[MB2/MH2]*tag[delmb])/(4*Pi^2*SW2) - 
   (alfa*CHbox*MH*Log[\[Mu]/MH]*tag[delmb])/(4*Pi^2) - 
   (3*alfas*CHbox*MH*Log[\[Mu]/MH]*tag[delmb])/Pi^2 + 
   (alfa*CHD*MH*Log[\[Mu]/MH]*tag[delmb])/(16*Pi^2*SW2) + 
   (3*alfas*CHD*MH*Log[\[Mu]/MH]*tag[delmb])/(4*Pi^2*SW2) - 
   (alfa*CHD*CW2*MH*Log[\[Mu]/MH]*tag[delmb])/(8*Pi^2*SW2) - 
   (3*alfas*CHD*CW2*MH*Log[\[Mu]/MH]*tag[delmb])/(2*Pi^2*SW2))*tag[QEDxQCD] + 
 (Sqrt[alfa]*MB*MH*Nc*(-(Sqrt[alfa]*CHbox*MB*MH2)/(8*MW*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHD*MB*MH2)/(32*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2^6)/(4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^7)/(2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2)/(18*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW2)/(72*MW*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHbox*MB*MT2^5*MW2)/(4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MT2^6*MW2)/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHbox*MB*MW2^2)/(9*MH2*MW*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MT2^4*MW2^2)/(MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^5*MW2^2)/(2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (15*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^3)/(2*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (5*Sqrt[alfa]*CHbox*MB*MT2^4*MW2^3)/(MH2*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (25*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^4)/
     (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - (25*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^4)/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (11*Sqrt[alfa]*CHbox*MB*MT2*MW2^5)/(4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (12*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^5)/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^6)/(2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (11*Sqrt[alfa]*CHbox*MB*MT2*MW2^6)/(2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^7)/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^2)/(9*MW*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MW2^2)/(18*MW*MZ2*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHbox*MB*MZ2)/(36*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MZ2)/(16*MW*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHbox*MB*MW2*MZ2)/(9*MH2*MW*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MZ2^2)/(18*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW*SW)/(288*CW2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHD*MB*MW*MW2*SW)/(144*CW2*MZ2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHD*MB*MH2*MW*Sqrt[3/Pi]*SW)/(64*MW2*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW*Sqrt[3/Pi]*SW)/(32*MZ2*SW2^2) - 
    (7*Sqrt[alfa]*CHD*MB*MW*SW)/(144*Pi^(3/2)*SW2^2) + 
    (7*Sqrt[alfa]*CHD*MB*MT2^5*MW*SW)/(128*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW*SW)/(64*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) - 
    (9*Sqrt[alfa]*CHD*MB*MH2*MW*SW)/(128*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*SW)/(64*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^6*MW*SW)/(128*(MT2 - MW2)^5*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^4*MW*SW)/(64*(MT2 - MW2)^3*MW2*Pi^(3/2)*SW2^2) - 
    (13*Sqrt[alfa]*CHD*MB*MT2^4*MW*MW2*SW)/(64*(MT2 - MW2)^5*Pi^(3/2)*
      SW2^2) - (3*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2*SW)/
     (64*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) + 
    (27*Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2^2*SW)/(64*(MT2 - MW2)^5*Pi^(3/2)*
      SW2^2) - (Sqrt[alfa]*CHD*MB*MT2*MW*MW2^2*SW)/(64*(MT2 - MW2)^3*Pi^(3/2)*
      SW2^2) - (61*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^3*SW)/
     (128*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2^3*SW)/
     (32*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) + 
    (35*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^4*SW)/(128*(MT2 - MW2)^5*Pi^(3/2)*
      SW2^2) - (Sqrt[alfa]*CHD*MB*MW*MW2^5*SW)/(16*(MT2 - MW2)^5*Pi^(3/2)*
      SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2^2*SW)/(144*MZ2^2*Pi^(3/2)*SW2^2) + 
    (9*Sqrt[alfa]*CHD*MB*MH2*MW*SW)/(64*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW*SW)/(32*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^6*MW*SW)/(64*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^4*MW*SW)/(32*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) + 
    (7*Sqrt[alfa]*CHD*MB*MW*MW2*SW)/(72*MZ2*Pi^(3/2)*SW2^2) - 
    (7*Sqrt[alfa]*CHD*MB*MT2^5*MW*MW2*SW)/(64*(MT2 - MW2)^5*MZ2*Pi^(3/2)*
      SW2^2) - (Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2*SW)/(32*(MT2 - MW2)^3*MZ2*
      Pi^(3/2)*SW2^2) + (13*Sqrt[alfa]*CHD*MB*MT2^4*MW*MW2^2*SW)/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^2*SW)/(32*(MT2 - MW2)^3*MZ2*Pi^(3/2)*
      SW2^2) - (27*Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2^3*SW)/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*MW2^3*SW)/(32*(MT2 - MW2)^3*MZ2*Pi^(3/2)*
      SW2^2) + (61*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^4*SW)/
     (64*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*MW2^4*SW)/
     (16*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) - 
    (35*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^5*SW)/(64*(MT2 - MW2)^5*MZ2*Pi^(3/2)*
      SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2^6*SW)/(8*(MT2 - MW2)^5*MZ2*Pi^(3/2)*
      SW2^2) - (Sqrt[alfa]*CHD*MB*MW*MZ2*SW)/(1152*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*MB*MH2*Sqrt[3/Pi])/(4*MW*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*Sqrt[3/Pi])/(16*MW*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MH2*MW2*Sqrt[3/Pi])/(4*MW*MZ2*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MH2*MW2*Sqrt[3/Pi])/(32*MW*MZ2*SW*SW2) + 
    (15*Sqrt[alfa]*CHbox*MB*MH2)/(16*MW*Pi^(3/2)*SW*SW2) - 
    (19*Sqrt[alfa]*CHD*MB*MH2)/(64*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^6)/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^7)/(8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (35*Sqrt[alfa]*CHD*MB*MW2)/(144*MW*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MT2^5*MW2)/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^6*MW2)/(2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (2*Sqrt[alfa]*CHD*MB*MW2^2)/(9*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MT2^4*MW2^2)/(4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^5*MW2^2)/(8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*
      SW2) - (15*Sqrt[alfa]*CHD*MB*MT2^3*MW2^3)/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW*SW2) - (5*Sqrt[alfa]*CHD*MB*MT2^4*MW2^3)/(4*MH2*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW*SW2) + (25*Sqrt[alfa]*CHD*MB*MT2^2*MW2^4)/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (25*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4)/(8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*
      SW2) - (11*Sqrt[alfa]*CHD*MB*MT2*MW2^5)/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5)/(MH2*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^6)/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + (11*Sqrt[alfa]*CHD*MB*MT2*MW2^6)/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^7)/
     (4*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^3)/
     (9*MW*MZ2^2*Pi^(3/2)*SW*SW2) - (15*Sqrt[alfa]*CHbox*MB*MH2*MW2)/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + (7*Sqrt[alfa]*CHD*MB*MH2*MW2)/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2)/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) - (15*Sqrt[alfa]*CHD*MB*MT2^6*MW2)/
     (64*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^7*MW2)/(2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) - (Sqrt[alfa]*CHD*MB*MT2^4*MW2)/(32*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*
      SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^2)/(288*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (105*Sqrt[alfa]*CHD*MB*MT2^5*MW2^2)/(64*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) - (2*Sqrt[alfa]*CHD*MB*MT2^6*MW2^2)/(MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^3*MW2^2)/
     (32*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW*SW2) - 
    (147*Sqrt[alfa]*CHD*MB*MT2^4*MW2^3)/(32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) + (3*Sqrt[alfa]*CHD*MB*MT2^5*MW2^3)/(2*MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^3)/
     (32*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW*SW2) + 
    (213*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4)/(32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) + (5*Sqrt[alfa]*CHD*MB*MT2^4*MW2^4)/(MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2^4)/
     (32*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW*SW2) - 
    (339*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5)/(64*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) - (25*Sqrt[alfa]*CHD*MB*MT2^3*MW2^5)/(2*MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^5)/(16*MW*(MT2 - MW2)^3*MZ2*
      Pi^(3/2)*SW*SW2) + (141*Sqrt[alfa]*CHD*MB*MT2*MW2^6)/
     (64*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (12*Sqrt[alfa]*CHD*MB*MT2^2*MW2^6)/(MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) - (3*Sqrt[alfa]*CHD*MB*MW2^7)/(8*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) - (11*Sqrt[alfa]*CHD*MB*MT2*MW2^7)/(2*MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^8)/(MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (35*Sqrt[alfa]*CHD*MB*MZ2)/
     (576*MW*Pi^(3/2)*SW*SW2) - (2*Sqrt[alfa]*CHD*MB*MW2*MZ2)/
     (9*MH2*MW*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHD*MB*MZ2^2)/
     (72*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MH2*MW*Sqrt[3/Pi]*SW)/
     (16*MW2*SW2) + (29*Sqrt[alfa]*CHbox*MB*MW*SW)/(144*Pi^(3/2)*SW2) - 
    (7*Sqrt[alfa]*CHbox*MB*MT2^5*MW*SW)/(32*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2^3*MW*SW)/(16*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (9*Sqrt[alfa]*CHbox*MB*MH2*MW*SW)/(32*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW*SW)/(16*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^6*MW*SW)/(32*(MT2 - MW2)^5*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2^4*MW*SW)/(16*(MT2 - MW2)^3*MW2*Pi^(3/2)*SW2) + 
    (13*Sqrt[alfa]*CHbox*MB*MT2^4*MW*MW2*SW)/(16*(MT2 - MW2)^5*Pi^(3/2)*
      SW2) + (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW*MW2*SW)/
     (16*(MT2 - MW2)^3*Pi^(3/2)*SW2) - (27*Sqrt[alfa]*CHbox*MB*MT2^3*MW*MW2^2*
      SW)/(16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2*MW*MW2^2*SW)/(16*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (61*Sqrt[alfa]*CHbox*MB*MT2^2*MW*MW2^3*SW)/(32*(MT2 - MW2)^5*Pi^(3/2)*
      SW2) - (Sqrt[alfa]*CHbox*MB*MW*MW2^3*SW)/(8*(MT2 - MW2)^3*Pi^(3/2)*
      SW2) - (35*Sqrt[alfa]*CHbox*MB*MT2*MW*MW2^4*SW)/
     (32*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*MW2^5*SW)/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*MW2*SW)/
     (72*MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*MZ2*SW)/
     (288*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*SW*SW2)/
     (72*CW2*Pi^(3/2)) + (Sqrt[alfa]*CHbox*MB*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (2*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MT2*MW2*
      B0i[bb0, MH2, MT2, MT2])/(MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2*
      B0i[bb0, MH2, MT2, MT2])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^2*MW2*
      B0i[bb0, MH2, MT2, MT2])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*B0i[bb0, MH2, MT2, MT2])/
     (MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MT2*
      B0i[bb0, MH2, MW2, MW2])/(4*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MW2^2*
      B0i[bb0, MH2, MW2, MW2])/(MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW*SW*B0i[bb0, MH2, MW2, MW2])/(16*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MW2*SW*B0i[bb0, MH2, MW2, MW2])/
     (8*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*MB*MH2*
      B0i[bb0, MH2, MW2, MW2])/(4*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*B0i[bb0, MH2, MW2, MW2])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*B0i[bb0, MH2, MW2, MW2])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (16*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*
      B0i[bb0, MH2, MW2, MW2])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW2*
      B0i[bb0, MH2, MW2, MW2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2*
      B0i[bb0, MH2, MW2, MW2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2^2*
      B0i[bb0, MH2, MW2, MW2])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^3*B0i[bb0, MH2, MW2, MW2])/
     (MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MW*SW*
      B0i[bb0, MH2, MW2, MW2])/(4*Pi^(3/2)*SW2) + 
    (4*Sqrt[alfa]*CHbox*MB*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MZ2*
      B0i[bb0, MH2, MZ2, MZ2])/(8*MW*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHbox*MB*MZ2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(18*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MW*SW*B0i[bb0, MH2, MZ2, MZ2])/(16*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*MZ2*SW*B0i[bb0, MH2, MZ2, MZ2])/
     (32*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*MB*MH2*
      B0i[bb0, MH2, MZ2, MZ2])/(8*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*B0i[bb0, MH2, MZ2, MZ2])/(32*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*MW*Pi^(3/2)*SW*SW2) + (2*Sqrt[alfa]*CHD*MB*MW2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MH2*MW2*
      B0i[bb0, MH2, MZ2, MZ2])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MZ2*
      B0i[bb0, MH2, MZ2, MZ2])/(32*MW*Pi^(3/2)*SW*SW2) + 
    (2*Sqrt[alfa]*CHD*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHD*MB*MZ2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(72*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW*MZ2*SW*B0i[bb0, MH2, MZ2, MZ2])/
     (8*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHD*MB*MH2*MW*SW*
      B0i[dbb0, MH2, MW2, MW2])/(16*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*B0i[dbb0, MH2, MW2, MW2])/
     (64*MW2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MW*MW2*SW*
      B0i[dbb0, MH2, MW2, MW2])/(16*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*B0i[dbb0, MH2, MW2, MW2])/
     (32*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MH2*MW*MW2*SW*
      B0i[dbb0, MH2, MW2, MW2])/(8*MZ2*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*B0i[dbb0, MH2, MW2, MW2])/
     (8*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*MB*MH2^2*
      B0i[dbb0, MH2, MW2, MW2])/(8*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (32*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW2*
      B0i[dbb0, MH2, MW2, MW2])/(2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*MW*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHbox*MB*MW2^2*
      B0i[dbb0, MH2, MW2, MW2])/(2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MW2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2^2*MW2*
      B0i[dbb0, MH2, MW2, MW2])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MH2*MW2^2*
      B0i[dbb0, MH2, MW2, MW2])/(2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHbox*MB*MW2^3*
      B0i[dbb0, MH2, MW2, MW2])/(2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^3*B0i[dbb0, MH2, MW2, MW2])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW*SW*
      B0i[dbb0, MH2, MW2, MW2])/(4*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MH2^2*MW*SW*B0i[dbb0, MH2, MW2, MW2])/
     (16*MW2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHbox*MB*MW*MW2*SW*
      B0i[dbb0, MH2, MW2, MW2])/(4*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MW*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*MZ2*Pi^(3/2)*SW2^2) - (3*Sqrt[alfa]*CHD*MB*MW*MZ2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW*MZ2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (32*MW2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MW*MZ2^2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*MB*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2^2*
      B0i[dbb0, MH2, MZ2, MZ2])/(64*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MH2*MW2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2^2*MW2*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MH2*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHbox*MB*MZ2^2*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MH2*MW*MZ2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (8*MW2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHbox*MB*MW*MZ2^2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(8*MW2*Pi^(3/2)*SW2) + 
    (4*Sqrt[alfa]*CHbox*MB*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MW*Pi^(3/2)*SW) - (2*Sqrt[alfa]*CHbox*MB*MW2*MZ2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MW*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MZ2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*MW*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHbox*MB*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW) - (5*Sqrt[alfa]*CHbox*MB*MZ2^3*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*MH2*MW*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHD*MB*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2*MZ2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*MW*Pi^(3/2)*SW*SW2) - 
    (2*Sqrt[alfa]*CHD*MB*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MZ2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(144*MW*Pi^(3/2)*SW*SW2) - 
    (2*Sqrt[alfa]*CHD*MB*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHD*MB*MZ2^3*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(72*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(4*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2*MW2^2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHD*MB*MH2*MT2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (16*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^3*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^2*MW2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2^3*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^4*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (72*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MH2*MW2^2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*MW*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (18*MW*MZ2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MH2*MZ2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (36*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHD*MB*MH2*MZ2*SW2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MT2*MW2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MT2*MW2^2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2^2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2^2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2^3*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MB2])/(36*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MB2])/(72*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MB2])/(72*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MZ2*SW2*Log[\[Mu]^2/MB2])/(72*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2])/(8*MW*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2])/(32*MW*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2])/(8*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2])/(32*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MH2*MW2*Log[\[Mu]^2/MH2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2*MW2*
      Log[\[Mu]^2/MH2])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2^6*Log[\[Mu]^2/MT2])/(4*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (Sqrt[alfa]*CHbox*MB*MT2^7*Log[\[Mu]^2/MT2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^5*MW2*Log[\[Mu]^2/MT2])/
     (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^6*MW2*Log[\[Mu]^2/MT2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHbox*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/
     (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHbox*MB*MT2^4*MW2^3*
      Log[\[Mu]^2/MT2])/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (9*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (15*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^4*Log[\[Mu]^2/MT2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^5*Log[\[Mu]^2/MT2])/
     (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^5*Log[\[Mu]^2/MT2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^6*Log[\[Mu]^2/MT2])/
     (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MT2^5*MW*SW*Log[\[Mu]^2/MT2])/
     (32*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW*SW*Log[\[Mu]^2/MT2])/
     (32*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*SW*Log[\[Mu]^2/MT2])/(64*MW2*Pi^(3/2)*SW2^2) - 
    (11*Sqrt[alfa]*CHD*MB*MT2^4*MW*MW2*SW*Log[\[Mu]^2/MT2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2*SW*Log[\[Mu]^2/MT2])/
     (32*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) + 
    (21*Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2^2*SW*Log[\[Mu]^2/MT2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW*MW2^2*SW*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) - 
    (17*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^3*SW*Log[\[Mu]^2/MT2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^4*SW*Log[\[Mu]^2/MT2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW*SW*Log[\[Mu]^2/MT2])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^5*MW*MW2*SW*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2*SW*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) + 
    (11*Sqrt[alfa]*CHD*MB*MT2^4*MW*MW2^2*SW*Log[\[Mu]^2/MT2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^2*SW*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) - 
    (21*Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2^3*SW*Log[\[Mu]^2/MT2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*MW2^3*SW*Log[\[Mu]^2/MT2])/
     (8*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) + 
    (17*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^4*SW*Log[\[Mu]^2/MT2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^5*SW*Log[\[Mu]^2/MT2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^6*Log[\[Mu]^2/MT2])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^7*Log[\[Mu]^2/MT2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^5*MW2*Log[\[Mu]^2/MT2])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^6*MW2*Log[\[Mu]^2/MT2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (7*Sqrt[alfa]*CHD*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MT2^4*MW2^3*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (9*Sqrt[alfa]*CHD*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (15*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4*Log[\[Mu]^2/MT2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^5*Log[\[Mu]^2/MT2])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (9*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5*Log[\[Mu]^2/MT2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^6*Log[\[Mu]^2/MT2])/(4*MH2*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*Log[\[Mu]^2/MT2])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^6*MW2*
      Log[\[Mu]^2/MT2])/(4*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^7*MW2*Log[\[Mu]^2/MT2])/(2*MH2*MW*(MT2 - MW2)^5*
      MZ2*Pi^(3/2)*SW*SW2) + (23*Sqrt[alfa]*CHD*MB*MT2^5*MW2^2*
      Log[\[Mu]^2/MT2])/(16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^6*MW2^2*Log[\[Mu]^2/MT2])/
     (2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2^2*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW*SW2) - 
    (101*Sqrt[alfa]*CHD*MB*MT2^4*MW2^3*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW*SW2) + 
    (107*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MT2^4*MW2^4*Log[\[Mu]^2/MT2])/
     (MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^4*Log[\[Mu]^2/MT2])/(8*MW*(MT2 - MW2)^3*MZ2*
      Pi^(3/2)*SW*SW2) - (55*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (15*Sqrt[alfa]*CHD*MB*MT2^3*MW2^5*Log[\[Mu]^2/MT2])/
     (2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (11*Sqrt[alfa]*CHD*MB*MT2*MW2^6*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (9*Sqrt[alfa]*CHD*MB*MT2^2*MW2^6*Log[\[Mu]^2/MT2])/
     (2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^7*Log[\[Mu]^2/MT2])/(MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MT2^5*MW*SW*Log[\[Mu]^2/MT2])/
     (8*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MT2^3*MW*SW*
      Log[\[Mu]^2/MT2])/(8*(MT2 - MW2)^3*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW*SW*Log[\[Mu]^2/MT2])/(16*MW2*Pi^(3/2)*SW2) + 
    (11*Sqrt[alfa]*CHbox*MB*MT2^4*MW*MW2*SW*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MT2^2*MW*MW2*SW*
      Log[\[Mu]^2/MT2])/(8*(MT2 - MW2)^3*Pi^(3/2)*SW2) - 
    (21*Sqrt[alfa]*CHbox*MB*MT2^3*MW*MW2^2*SW*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MT2*MW*MW2^2*SW*
      Log[\[Mu]^2/MT2])/(4*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (17*Sqrt[alfa]*CHbox*MB*MT2^2*MW*MW2^3*SW*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHbox*MB*MT2*MW*MW2^4*SW*
      Log[\[Mu]^2/MT2])/(16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^5*MW2*Log[\[Mu]^2/MW2])/
     (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2^6*MW2*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/
     (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^5*MW2^2*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/
     (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - (5*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^4*
      Log[\[Mu]^2/MW2])/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CHbox*MB*MT2*MW2^5*Log[\[Mu]^2/MW2])/
     (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (15*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^5*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^6*Log[\[Mu]^2/MW2])/(2*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (9*Sqrt[alfa]*CHbox*MB*MT2*MW2^6*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^7*Log[\[Mu]^2/MW2])/(MH2*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MW2])/
     (64*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MT2^5*MW*SW*Log[\[Mu]^2/MW2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW*SW*Log[\[Mu]^2/MW2])/
     (32*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^4*MW*MW2*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2*SW*Log[\[Mu]^2/MW2])/
     (32*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) + 
    (9*Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2^2*SW*Log[\[Mu]^2/MW2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*MW2^2*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^3*Pi^(3/2)*SW2^2) - 
    (13*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^3*SW*Log[\[Mu]^2/MW2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^4*SW*Log[\[Mu]^2/MW2])/
     (32*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHD*MB*MW*MW2^5*SW*Log[\[Mu]^2/MW2])/
     (64*(MT2 - MW2)^5*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MW2])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^5*MW*MW2*SW*Log[\[Mu]^2/MW2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^4*MW*MW2^2*SW*Log[\[Mu]^2/MW2])/
     (8*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^2*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) - 
    (9*Sqrt[alfa]*CHD*MB*MT2^3*MW*MW2^3*SW*Log[\[Mu]^2/MW2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW*MW2^3*SW*Log[\[Mu]^2/MW2])/
     (8*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW2^2) + 
    (13*Sqrt[alfa]*CHD*MB*MT2^2*MW*MW2^4*SW*Log[\[Mu]^2/MW2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^5*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHD*MB*MW*MW2^6*SW*Log[\[Mu]^2/MW2])/
     (32*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^5*MW2*Log[\[Mu]^2/MW2])/(16*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^6*MW2*Log[\[Mu]^2/MW2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^5*MW2^2*Log[\[Mu]^2/MW2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (9*Sqrt[alfa]*CHD*MB*MT2*MW2^5*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (15*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5*Log[\[Mu]^2/MW2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^6*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW*SW2) + (9*Sqrt[alfa]*CHD*MB*MT2*MW2^6*Log[\[Mu]^2/MW2])/
     (8*MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^7*Log[\[Mu]^2/MW2])/(4*MH2*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + (7*Sqrt[alfa]*CHD*MB*MT2^5*MW2^2*
      Log[\[Mu]^2/MW2])/(32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^6*MW2^2*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2^2*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW*SW2) - 
    (11*Sqrt[alfa]*CHD*MB*MT2^4*MW2^3*Log[\[Mu]^2/MW2])/
     (8*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^5*MW2^3*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^3*MZ2*Pi^(3/2)*SW*SW2) + 
    (103*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^4*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^3*MZ2*
      Pi^(3/2)*SW*SW2) - (115*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MT2^3*MW2^5*Log[\[Mu]^2/MW2])/
     (MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (31*Sqrt[alfa]*CHD*MB*MT2*MW2^6*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (15*Sqrt[alfa]*CHD*MB*MT2^2*MW2^6*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (13*Sqrt[alfa]*CHD*MB*MW2^7*Log[\[Mu]^2/MW2])/(32*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (9*Sqrt[alfa]*CHD*MB*MT2*MW2^7*Log[\[Mu]^2/MW2])/
     (2*MH2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^8*Log[\[Mu]^2/MW2])/(MH2*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MW*SW*Log[\[Mu]^2/MW2])/
     (16*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MT2^5*MW*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MT2^3*MW*SW*
      Log[\[Mu]^2/MW2])/(8*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^4*MW*MW2*SW*Log[\[Mu]^2/MW2])/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MT2^2*MW*MW2*SW*
      Log[\[Mu]^2/MW2])/(8*(MT2 - MW2)^3*Pi^(3/2)*SW2) - 
    (9*Sqrt[alfa]*CHbox*MB*MT2^3*MW*MW2^2*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MT2*MW*MW2^2*SW*
      Log[\[Mu]^2/MW2])/(4*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (13*Sqrt[alfa]*CHbox*MB*MT2^2*MW*MW2^3*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHbox*MB*MT2*MW*MW2^4*SW*
      Log[\[Mu]^2/MW2])/(8*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW*MW2^5*SW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MZ2])/(9*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2])/(36*MW*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MZ2])/(9*MW*MZ2*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHbox*MB*MZ2*Log[\[Mu]^2/MZ2])/(36*MW*Pi^(3/2)*SW) + 
    (13*Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2])/(144*MW*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHbox*MB*MW2*MZ2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MZ2^2*Log[\[Mu]^2/MZ2])/(18*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MZ2])/(144*CW2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2])/(72*CW2*MZ2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MZ2])/(288*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*Log[\[Mu]^2/MZ2])/
     (72*MZ2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*MW2*SW*
      Log[\[Mu]^2/MZ2])/(144*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2])/(576*MW2*Pi^(3/2)*SW2^2) + 
    (47*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2])/(288*MW*Pi^(3/2)*SW*SW2) - 
    (2*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MZ2])/(9*MW*MZ2^2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MZ2])/(72*MW*MZ2*Pi^(3/2)*SW*
      SW2) - (Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2])/
     (48*MW*Pi^(3/2)*SW*SW2) - (2*Sqrt[alfa]*CHD*MB*MW2*MZ2*Log[\[Mu]^2/MZ2])/
     (9*MH2*MW*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHD*MB*MZ2^2*
      Log[\[Mu]^2/MZ2])/(72*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW*SW*Log[\[Mu]^2/MZ2])/(36*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2])/(36*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2])/(144*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW*SW*SW2*Log[\[Mu]^2/MZ2])/(36*CW2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHbox*MB*MT2*tag[delmb])/(16*MW*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^6*tag[delmb])/(32*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (Sqrt[alfa]*CHbox*MB*MW2*tag[delmb])/(16*MW*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHD*MB*MW2*tag[delmb])/(192*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2*tag[delmb])/(32*MW*Pi^(3/2)*SW) + 
    (21*Sqrt[alfa]*CHbox*MB*MT2^5*MW2*tag[delmb])/(32*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (27*Sqrt[alfa]*CHbox*MB*MT2^4*MW2^2*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (33*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^3*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (39*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^4*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CHbox*MB*MT2*MW2^5*tag[delmb])/(32*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW) + (7*Sqrt[alfa]*CHD*MB*MW2^2*tag[delmb])/
     (96*MW*MZ2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHD*MB*MT2*tag[delmb])/
     (64*MW*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MT2^6*tag[delmb])/
     (128*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (31*Sqrt[alfa]*CHD*MB*MW2*tag[delmb])/(576*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmb])/(128*MW*Pi^(3/2)*SW*SW2) - 
    (21*Sqrt[alfa]*CHD*MB*MT2^5*MW2*tag[delmb])/(128*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW*SW2) + (27*Sqrt[alfa]*CHD*MB*MT2^4*MW2^2*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (33*Sqrt[alfa]*CHD*MB*MT2^3*MW2^3*tag[delmb])/(64*MW*(MT2 - MW2)^5*
      Pi^(3/2)*SW*SW2) + (39*Sqrt[alfa]*CHD*MB*MT2^2*MW2^4*tag[delmb])/
     (128*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (9*Sqrt[alfa]*CHD*MB*MT2*MW2^5*tag[delmb])/(128*MW*(MT2 - MW2)^5*Pi^(3/2)*
      SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*tag[delmb])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MT2^6*MW2*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MW2^2*tag[delmb])/(72*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmb])/(64*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (21*Sqrt[alfa]*CHD*MB*MT2^5*MW2^2*tag[delmb])/(32*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (27*Sqrt[alfa]*CHD*MB*MT2^4*MW2^3*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (33*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4*tag[delmb])/(16*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (39*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (9*Sqrt[alfa]*CHD*MB*MT2*MW2^6*tag[delmb])/(32*MW*(MT2 - MW2)^5*MZ2*
      Pi^(3/2)*SW*SW2) - (11*Sqrt[alfa]*CHD*MB*MZ2*tag[delmb])/
     (576*MW*Pi^(3/2)*SW*SW2) + (7*Sqrt[alfa]*CHbox*MB*MW2*SW2*tag[delmb])/
     (48*MW*Pi^(3/2)*SW) - (11*Sqrt[alfa]*CHD*MB*MW2*SW2*tag[delmb])/
     (1152*CW2*MW*Pi^(3/2)*SW) + (11*Sqrt[alfa]*CHD*MB*MW2^2*SW2*tag[delmb])/
     (576*CW2*MW*MZ2*Pi^(3/2)*SW) + (11*Sqrt[alfa]*CHbox*MB*MW2*SW2^2*
      tag[delmb])/(288*CW2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MT2^6*Log[\[Mu]^2/MT2]*
      tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHbox*MB*MT2^5*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (17*Sqrt[alfa]*CHbox*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (11*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (64*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^6*Log[\[Mu]^2/MT2]*
      tag[delmb])/(32*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MT2^5*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (17*Sqrt[alfa]*CHD*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (11*Sqrt[alfa]*CHD*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^6*MW2*
      Log[\[Mu]^2/MT2]*tag[delmb])/(8*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MT2^5*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (17*Sqrt[alfa]*CHD*MB*MT2^4*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (11*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^6*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^5*MW2*Log[\[Mu]^2/MW2]*
      tag[delmb])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2^4*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (19*Sqrt[alfa]*CHbox*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (19*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^6*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (64*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^5*MW2*Log[\[Mu]^2/MW2]*
      tag[delmb])/(64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^4*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (19*Sqrt[alfa]*CHD*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (19*Sqrt[alfa]*CHD*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^6*Log[\[Mu]^2/MW2]*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^5*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmb])/(16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*
      SW2) - (Sqrt[alfa]*CHD*MB*MT2^4*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (19*Sqrt[alfa]*CHD*MB*MT2^3*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (19*Sqrt[alfa]*CHD*MB*MT2^2*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^6*Log[\[Mu]^2/MW2]*tag[delmb])/
     (2*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^7*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (32*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(16*MW*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (16*MW*MZ2*Pi^(3/2)*SW) + (7*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(48*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (64*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) - (7*Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(96*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2*SW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (8*MW*Pi^(3/2)*SW) - (7*Sqrt[alfa]*CHD*MB*MW2*SW2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(192*CW2*MW*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHD*MB*MW2^2*SW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (96*CW2*MW*MZ2*Pi^(3/2)*SW) + (7*Sqrt[alfa]*CHbox*MB*MW2*SW2^2*
      Log[\[Mu]^2/MZ2]*tag[delmb])/(48*CW2*MW*Pi^(3/2)*SW) + 
    (119*Sqrt[alfa]*CHD*CW2*MB*MW*SW*tag[delmw])/(288*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*tag[delmw])/
     (192*MW2^2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      tag[delmw])/(96*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*tag[delmw])/(MZ2^2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*tag[delmw])/(48*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*tag[delmw])/(96*MW2*MZ2*Pi^(3/2)*
      SW2^3) - (209*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*tag[delmw])/
     (144*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*tag[delmw])/
     (48*MW2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2^2*SW*tag[delmw])/
     (192*MW2^2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHbox*CW2*MB*MH2*tag[delmw])/
     (12*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MH2*tag[delmw])/
     (48*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*tag[delmw])/
     (24*MW*MW2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MH2^2*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2^2) - (5*Sqrt[alfa]*CHbox*CW2*MB*MW2*
      tag[delmw])/(36*MW*Pi^(3/2)*SW*SW2^2) + 
    (17*Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmw])/(48*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MH2^2*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW2*
      tag[delmw])/(12*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) + (5*Sqrt[alfa]*CHbox*CW2*MB*MW2^2*tag[delmw])/
     (36*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (35*Sqrt[alfa]*CHD*CW2*MB*MW2^2*
      tag[delmw])/(144*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*tag[delmw])/(8*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2^2*tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2^2) + 
    (83*Sqrt[alfa]*CHD*MB*MW*SW*tag[delmw])/(288*Pi^(3/2)*SW2^2) + 
    (137*Sqrt[alfa]*CHbox*CW2*MB*MW*SW*tag[delmw])/(72*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*MW*SW*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MH2*MW*SW*tag[delmw])/
     (96*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*tag[delmw])/
     (24*MW2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*tag[delmw])/
     (MZ2^2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MH2*MW*SW*tag[delmw])/
     (16*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*tag[delmw])/
     (32*MW2*MZ2*Pi^(3/2)*SW2^2) - (161*Sqrt[alfa]*CHD*MB*MW*MW2*SW*
      tag[delmw])/(48*MZ2*Pi^(3/2)*SW2^2) - 
    (2*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*tag[delmw])/(MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*tag[delmw])/(8*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MZ2^2*SW*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2^2*SW*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*MB*MH2*tag[delmw])/
     (12*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MH2*tag[delmw])/
     (48*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2^2*tag[delmw])/
     (24*MW*MW2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2^2*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MW2*tag[delmw])/
     (36*MW*Pi^(3/2)*SW*SW2) - (17*Sqrt[alfa]*CHD*MB*MW2*tag[delmw])/
     (48*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MH2^2*tag[delmw])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MH2^2*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW2*tag[delmw])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2*MW2*tag[delmw])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHbox*MB*MW2^2*tag[delmw])/
     (36*MW*MZ2*Pi^(3/2)*SW*SW2) + (35*Sqrt[alfa]*CHD*MB*MW2^2*tag[delmw])/
     (144*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MZ2*tag[delmw])/
     (8*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MZ2^2*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) - (137*Sqrt[alfa]*CHbox*MB*MW*SW*tag[delmw])/
     (72*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MH2^2*MW*SW*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW*SW*tag[delmw])/
     (24*MW2*Pi^(3/2)*SW2) + (2*Sqrt[alfa]*CHbox*MB*MW*MW2*SW*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MW*MZ2*SW*tag[delmw])/
     (8*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MW*MZ2^2*SW*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHD*CW2*MB*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (192*MW2^2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(48*MW2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(96*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MH2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(48*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MH2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (32*MW2*MZ2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MW*MW2*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (6*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(24*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MW2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(8*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (6*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MH2*MW2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(12*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MH2^2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW2*Pi^(3/2)*SW2) + (25*Sqrt[alfa]*CHD*CW2*MB*MW*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (2*MZ2^2*Pi^(3/2)*SW2^3) - (11*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    (7*Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2^2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) - 
    (17*Sqrt[alfa]*CHD*CW2*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (6*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MZ2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2^2) + 
    (41*Sqrt[alfa]*CHD*MB*MW*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*Pi^(3/2)*SW2^2) + (17*Sqrt[alfa]*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (2*MZ2^2*Pi^(3/2)*SW2^2) - (15*Sqrt[alfa]*CHD*MB*MW*MW2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHD*MB*MW*MZ2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (3*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*MZ2^2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) + (17*Sqrt[alfa]*CHD*MB*MW2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(24*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MZ2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(6*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) - (17*Sqrt[alfa]*CHbox*MB*MW*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW*MW2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*MZ2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(3*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (64*MW2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmw])/(32*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (96*MW2*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHbox*CW2*MB*MH2*
      Log[\[Mu]^2/MH2]*tag[delmw])/(8*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (32*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*
      Log[\[Mu]^2/MH2]*tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*
      Log[\[Mu]^2/MH2]*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW2*
      Log[\[Mu]^2/MH2]*tag[delmw])/(8*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MH2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmw])/(64*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (16*MW2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MH2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmw])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (32*MW2*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(8*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (32*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MH2^2*
      Log[\[Mu]^2/MH2]*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW2*
      Log[\[Mu]^2/MH2]*tag[delmw])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MH2^2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (16*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(6*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MW2]*tag[delmw])/(192*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (2*MZ2^2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MW2]*tag[delmw])/(96*MZ2*Pi^(3/2)*SW2^3) - 
    (9*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (16*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MW2]*tag[delmw])/(192*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MH2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(96*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (12*MW*Pi^(3/2)*SW*SW2^2) + (5*Sqrt[alfa]*CHD*CW2*MB*MW2*
      Log[\[Mu]^2/MW2]*tag[delmw])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*
      Log[\[Mu]^2/MW2]*tag[delmw])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmw])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*Pi^(3/2)*SW*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(16*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (8*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MH2*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(192*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (48*MW2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*
      Log[\[Mu]^2/MW2]*tag[delmw])/(2*MZ2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (32*MZ2*Pi^(3/2)*SW2^2) - (19*Sqrt[alfa]*CHD*MB*MW*MW2*SW*
      Log[\[Mu]^2/MW2]*tag[delmw])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*MZ2*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(192*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (48*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(24*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(12*MW*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmw])/(12*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(96*MW*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (8*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(48*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*MZ2*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(48*MW2*Pi^(3/2)*SW2) - 
    (17*Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (96*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(4*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (64*MW2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2^2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (16*MW*Pi^(3/2)*SW*SW2^2) - (11*Sqrt[alfa]*CHD*CW2*MB*MZ2*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(96*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2^2) - (9*Sqrt[alfa]*CHD*MB*MW*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(32*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(4*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (192*MW2*Pi^(3/2)*SW2^2) + (5*Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(48*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (192*MW2^2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2^2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (16*MW*Pi^(3/2)*SW*SW2) + (11*Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(96*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MW*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(2*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (48*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MW*MZ2^2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*SW*tag[delmz])/(288*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*tag[delmz])/(96*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*tag[delmz])/
     (96*MZ2^2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*tag[delmz])/
     (48*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*tag[delmz])/
     (192*MW2*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*
      tag[delmz])/(36*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*tag[delmz])/(576*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*tag[delmz])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    (11*Sqrt[alfa]*CHD*CW2*MB*MH2*tag[delmz])/(96*MW*Pi^(3/2)*SW*SW2^2) - 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW2*tag[delmz])/(36*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmz])/(288*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*tag[delmz])/(96*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW2*tag[delmz])/(24*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) + (3*Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*tag[delmz])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (5*Sqrt[alfa]*CHbox*CW2*MB*MZ2*
      tag[delmz])/(36*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*tag[delmz])/(36*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*SW*tag[delmz])/(144*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*tag[delmz])/(18*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*tag[delmz])/(24*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*tag[delmz])/(48*MZ2^2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW*SW*tag[delmz])/(24*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*MW*SW*tag[delmz])/
     (48*MW2*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2*SW*tag[delmz])/
     (18*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*tag[delmz])/
     (144*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*tag[delmz])/
     (8*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*tag[delmz])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*CW2*MB*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(8*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (48*MW2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(96*MZ2^2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (16*MW2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHbox*CW2*MB*MH2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(2*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (96*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(6*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (2*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MZ2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(8*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (4*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(12*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (48*MZ2^2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MH2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(12*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (48*MW2*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(4*MW2*Pi^(3/2)*SW2^2) + 
    (7*Sqrt[alfa]*CHD*CW2*MB*MW*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (96*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^3*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(2*MZ2^3*Pi^(3/2)*SW2^3) + 
    (11*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MZ2^2*Pi^(3/2)*SW2^3) - (25*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(48*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (192*MW2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW2*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (2*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + (17*Sqrt[alfa]*CHD*CW2*MB*MW2^2*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (96*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(48*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (3*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2^3*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(MZ2^3*Pi^(3/2)*SW2^2) + 
    (17*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (12*MZ2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW*MW2^2*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(MZ2^2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*MW2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (3*MZ2*Pi^(3/2)*SW2^2) - (17*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(12*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (48*MW2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmz])/(64*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmz])/
     (96*MZ2^2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmz])/(32*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmz])/
     (192*MW2*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2*
      Log[\[Mu]^2/MH2]*tag[delmz])/(8*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (96*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (3*Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*
      Log[\[Mu]^2/MH2]*tag[delmz])/(32*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmz])/
     (16*MW2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MH2^2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmz])/(48*MZ2^2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmz])/
     (16*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmz])/(48*MW2*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (8*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*CW2*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmz])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (48*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^3*SW*
      Log[\[Mu]^2/MW2]*tag[delmz])/(2*MZ2^3*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (12*MZ2^2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*
      Log[\[Mu]^2/MW2]*tag[delmz])/(8*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (24*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW2^3*
      Log[\[Mu]^2/MW2]*tag[delmz])/(2*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (6*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*
      Log[\[Mu]^2/MW2]*tag[delmz])/(12*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*MW2^3*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (MZ2^3*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*Log[\[Mu]^2/MW2]*
      tag[delmz])/(3*MZ2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (MZ2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*
      tag[delmz])/(12*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (3*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz])/(96*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (192*MW2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz])/(96*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (192*MW2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHbox*CW2*MB*MH2*Log[\[Mu]^2/MZ2]*
      tag[delmz])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (96*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW2*
      Log[\[Mu]^2/MZ2]*tag[delmz])/(12*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (32*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW2*
      Log[\[Mu]^2/MZ2]*tag[delmz])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (12*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz])/(48*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (48*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz])/(48*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (48*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz])/(48*MW2*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*SW*tag[delmw]*tag[fer1])/
     (144*Pi^(3/2)*SW2^3) + (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*tag[delmw]*
      tag[fer1])/(72*MZ2*Pi^(3/2)*SW2^3) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*tag[delmw]*tag[fer1])/
     (144*Pi^(3/2)*SW2^3) + (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*tag[delmw]*
      tag[fer1])/(72*MZ2*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHD*CW2^2*MB*MW2*tag[delmw]*tag[fer1])/
     (72*MW*Pi^(3/2)*SW*SW2^2) + (5*Sqrt[alfa]*CHD*CW2^2*MB*MW2*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Pi^(3/2)*SW*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MW*SW*tag[delmw]*tag[fer1])/(144*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW*SW*tag[delmw]*tag[fer1])/
     (36*Pi^(3/2)*SW2^2) + (5*Sqrt[alfa]*CHD*MB*MW*MW2*SW*tag[delmw]*
      tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MW*Nc*SW*tag[delmw]*tag[fer1])/
     (144*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*tag[delmw]*
      tag[fer1])/(36*Pi^(3/2)*SW2^2) + (5*Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*
      tag[delmw]*tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmw]*tag[fer1])/
     (72*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MW*SW*tag[delmw]*tag[fer1])/(36*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MW*Nc*SW*tag[delmw]*tag[fer1])/(36*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (48*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (48*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2^2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2^2*MB*MW2*Nc*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (48*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (8*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*Nc*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(48*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (12*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(8*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(24*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (12*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*Nc*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*SW*tag[delmz]*tag[fer1])/
     (12*Pi^(3/2)*SW2^3) - (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*tag[delmz]*
      tag[fer1])/(18*MZ2^2*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*tag[delmz]*tag[fer1])/
     (9*MZ2*Pi^(3/2)*SW2^3) + (5*Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*tag[delmz]*
      tag[fer1])/(48*MW2*Pi^(3/2)*SW2^3) - 
    (55*Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*tag[delmz]*tag[fer1])/
     (324*Pi^(3/2)*SW2^3) - (25*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      tag[delmz]*tag[fer1])/(162*MZ2^2*Pi^(3/2)*SW2^3) + 
    (20*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer1])/
     (81*MZ2*Pi^(3/2)*SW2^3) + (55*Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer1])/(1296*MW2*Pi^(3/2)*SW2^3) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmz]*tag[fer1])/
     (12*MW*Pi^(3/2)*SW*SW2^2) + (5*Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmz]*
      tag[fer1])/(36*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (5*Sqrt[alfa]*CHD*CW2*MB*MZ2*tag[delmz]*tag[fer1])/
     (24*MW*Pi^(3/2)*SW*SW2^2) - (55*Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*tag[delmz]*
      tag[fer1])/(324*MW*Pi^(3/2)*SW*SW2^2) + 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW2^2*Nc*tag[delmz]*tag[fer1])/
     (324*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (55*Sqrt[alfa]*CHD*CW2*MB*MZ2*Nc*
      tag[delmz]*tag[fer1])/(648*MW*Pi^(3/2)*SW*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MW*SW*tag[delmz]*tag[fer1])/(12*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW*SW*tag[delmz]*tag[fer1])/
     (6*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*tag[delmz]*
      tag[fer1])/(9*MZ2^2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHD*MB*MW*MW2*SW*tag[delmz]*tag[fer1])/
     (6*MZ2*Pi^(3/2)*SW2^2) + (5*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*tag[delmz]*
      tag[fer1])/(9*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*tag[delmz]*tag[fer1])/
     (12*MW2*Pi^(3/2)*SW2^2) - (55*Sqrt[alfa]*CHD*MB*MW*Nc*SW*tag[delmz]*
      tag[fer1])/(324*Pi^(3/2)*SW2^2) - (55*Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*
      tag[delmz]*tag[fer1])/(162*Pi^(3/2)*SW2^2) - 
    (25*Sqrt[alfa]*CHD*MB*MW*MW2^2*Nc*SW*tag[delmz]*tag[fer1])/
     (81*MZ2^2*Pi^(3/2)*SW2^2) + (55*Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*
      tag[delmz]*tag[fer1])/(162*MZ2*Pi^(3/2)*SW2^2) + 
    (25*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer1])/
     (81*MZ2*Pi^(3/2)*SW2^2) + (55*Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer1])/(324*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (4*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(6*MZ2^2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (3*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(16*MW2*Pi^(3/2)*SW2^3) - 
    (11*Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (108*Pi^(3/2)*SW2^3) - (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(54*MZ2^2*Pi^(3/2)*SW2^3) + 
    (4*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer1])/(27*MZ2*Pi^(3/2)*SW2^3) + 
    (11*Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer1])/(432*MW2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (4*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(12*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (8*MW*Pi^(3/2)*SW*SW2^2) - (11*Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(108*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (108*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (11*Sqrt[alfa]*CHD*CW2*MB*MZ2*Nc*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(216*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (4*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (3*MZ2^2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(2*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (3*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(4*MW2*Pi^(3/2)*SW2^2) - 
    (11*Sqrt[alfa]*CHD*MB*MW*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (108*Pi^(3/2)*SW2^2) - (11*Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(54*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MW*MW2^2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer1])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (11*Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (54*MZ2*Pi^(3/2)*SW2^2) + (5*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*Nc*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (11*Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer1])/(108*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (32*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*MB*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*Nc*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*Nc*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW*Nc*SW*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHD*MB*MH2*MT2*MW*Nc*SW*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MH2*MT2*MW*Nc*SW*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*MB*MH2*MT2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(4*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (16*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MT2*MW2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MH2*MT2*MW*Nc*SW*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW*Nc*SW*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (2*MW2*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHD*CW2*MB*MW*SW*tag[delmw]*
      tag[fer3])/(72*Pi^(3/2)*SW2^3) + (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*
      tag[delmw]*tag[fer3])/(36*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (36*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (48*MW2*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*
      tag[delmw]*tag[fer3])/(18*MZ2*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHD*CW2^2*MB*MW2*tag[delmw]*tag[fer3])/
     (72*MW*Pi^(3/2)*SW*SW2^2) + (5*Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmw]*
      tag[fer3])/(72*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (5*Sqrt[alfa]*CHD*CW2^2*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (72*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Nc*tag[delmw]*tag[fer3])/
     (72*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (5*Sqrt[alfa]*CHD*MB*MW*SW*tag[delmw]*
      tag[fer3])/(72*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHbox*CW2*MB*MW*SW*
      tag[delmw]*tag[fer3])/(18*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHD*MB*MW*MW2*SW*tag[delmw]*tag[fer3])/
     (12*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(36*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*
      tag[delmw]*tag[fer3])/(9*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*MW*Nc*SW*
      tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (16*MW2*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*tag[delmw]*
      tag[fer3])/(6*MZ2*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmw]*tag[fer3])/
     (72*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHD*MB*MW2^2*tag[delmw]*
      tag[fer3])/(72*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (72*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*Nc*tag[delmw]*tag[fer3])/
     (72*MW*MZ2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MW*SW*tag[delmw]*
      tag[fer3])/(18*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(9*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MT2^2*MW*Nc*SW*
      tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(48*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW*Nc*SW*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(48*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MT2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2*Nc*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*
      SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHbox*MB*MT2^2*MW*Nc*SW*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3])/(48*MW2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MT2*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*MW*Nc*SW*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*Nc*SW*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (8*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MT2^2*MW*Nc*SW*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(24*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (12*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(48*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2^2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2^2*MB*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (24*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(24*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (6*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(4*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW*Nc*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (48*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (8*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (6*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHbox*MB*MW*Nc*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*SW*tag[delmz]*tag[fer3])/(6*Pi^(3/2)*SW2^3) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*tag[delmz]*tag[fer3])/
     (9*MZ2^2*Pi^(3/2)*SW2^3) + (10*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*
      tag[delmz]*tag[fer3])/(9*MZ2*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*tag[delmz]*tag[fer3])/
     (24*MW2*Pi^(3/2)*SW2^3) - (109*Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*tag[delmz]*
      tag[fer3])/(648*Pi^(3/2)*SW2^3) - (13*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*Nc*
      SW*tag[delmz]*tag[fer3])/(81*MZ2^2*Pi^(3/2)*SW2^3) + 
    (19*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer3])/
     (81*MZ2*Pi^(3/2)*SW2^3) + (59*Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer3])/(1296*MW2*Pi^(3/2)*SW2^3) - 
    (5*Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmz]*tag[fer3])/
     (6*MW*Pi^(3/2)*SW*SW2^2) + (5*Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmz]*
      tag[fer3])/(18*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (5*Sqrt[alfa]*CHD*CW2*MB*MZ2*tag[delmz]*tag[fer3])/
     (12*MW*Pi^(3/2)*SW*SW2^2) - (59*Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*tag[delmz]*
      tag[fer3])/(324*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (162*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (59*Sqrt[alfa]*CHD*CW2*MB*MZ2*Nc*
      tag[delmz]*tag[fer3])/(648*MW*Pi^(3/2)*SW*SW2^2) - 
    (5*Sqrt[alfa]*CHD*MB*MW*SW*tag[delmz]*tag[fer3])/(6*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW*SW*tag[delmz]*tag[fer3])/
     (3*Pi^(3/2)*SW2^2) - (10*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*tag[delmz]*
      tag[fer3])/(9*MZ2^2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHD*MB*MW*MW2*SW*tag[delmz]*tag[fer3])/
     (3*MZ2*Pi^(3/2)*SW2^2) + (10*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*
      tag[delmz]*tag[fer3])/(9*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*tag[delmz]*tag[fer3])/
     (6*MW2*Pi^(3/2)*SW2^2) - (59*Sqrt[alfa]*CHD*MB*MW*Nc*SW*tag[delmz]*
      tag[fer3])/(324*Pi^(3/2)*SW2^2) - (25*Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*
      tag[delmz]*tag[fer3])/(81*Pi^(3/2)*SW2^2) - 
    (26*Sqrt[alfa]*CHD*MB*MW*MW2^2*Nc*SW*tag[delmz]*tag[fer3])/
     (81*MZ2^2*Pi^(3/2)*SW2^2) + (25*Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*
      tag[delmz]*tag[fer3])/(81*MZ2*Pi^(3/2)*SW2^2) + 
    (26*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer3])/
     (81*MZ2*Pi^(3/2)*SW2^2) + (59*Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer3])/(324*MW2*Pi^(3/2)*SW2^2) - 
    (37*Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(432*Pi^(3/2)*SW2^3) + (7*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (864*MW2*Pi^(3/2)*SW2^3) - (4*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*MW2^2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MZ2^3*Pi^(3/2)*SW2^3) + (7*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^3) - (2*Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^3) - (47*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MZ2*Pi^(3/2)*SW2^3) + (7*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^(3/2)*SW2^3) + 
    (17*Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(864*MW2*Pi^(3/2)*SW2^3) + 
    (7*Sqrt[alfa]*CHD*CW2*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(432*MW*Pi^(3/2)*SW*SW2^2) - 
    (17*Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(216*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - 
    (7*Sqrt[alfa]*CHD*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(216*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(54*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (17*Sqrt[alfa]*CHD*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(432*MW*Pi^(3/2)*SW*SW2^2) - 
    (17*Sqrt[alfa]*CHD*MB*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(216*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*Pi^(3/2)*SW2^2) + (7*Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*Nc*
      SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (216*MW2*Pi^(3/2)*SW2^2) - (8*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MZ2^3*Pi^(3/2)*SW2^2) + (10*Sqrt[alfa]*CHD*MB*MT2*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^2) + (8*Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^2) - (4*Sqrt[alfa]*CHD*MB*MW*MW2^2*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^2) - (7*Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (216*MZ2*Pi^(3/2)*SW2^2) - (10*Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*Nc*SW*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (4*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (17*Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2^2) - 
    (17*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(432*MW2*Pi^(3/2)*SW2^3) + 
    (4*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*MW2^2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^3) - 
    (7*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*MW2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^3) + 
    (37*Sqrt[alfa]*CHD*CW2*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(216*MZ2*Pi^(3/2)*SW2^3) - 
    (17*Sqrt[alfa]*CHD*CW2*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
     (216*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MT2*MW2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(27*MW*MZ2^2*Pi^(3/2)*SW*
      SW2^2) + (17*Sqrt[alfa]*CHD*CW2*MB*MT2*MW2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmz]*tag[fer3])/(108*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (17*Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(108*MW2*Pi^(3/2)*SW2^2) + 
    (8*Sqrt[alfa]*CHD*MB*MT2*MW*MW2^2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^2) - 
    (10*Sqrt[alfa]*CHD*MB*MT2*MW*MW2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) - 
    (8*Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*MW2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (17*Sqrt[alfa]*CHD*MB*MT2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
     (108*MZ2*Pi^(3/2)*SW2^2) + (10*Sqrt[alfa]*CHbox*CW2*MB*MT2*MW*Nc*SW*
      Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2^3) + 
    (2*Sqrt[alfa]*CHD*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (3*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2^3) - 
    (17*Sqrt[alfa]*CHD*CW2*MB*MW*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (144*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(9*MZ2^2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MW2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(6*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW*MZ2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(32*MW2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (2*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(6*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW2*Nc*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(8*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (16*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (Pi^(3/2)*SW2^2) - (2*Sqrt[alfa]*CHD*MB*MW*MW2^2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (MZ2*Pi^(3/2)*SW2^2) + (2*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(3*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (2*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHD*MB*MW*Nc*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(8*Pi^(3/2)*SW2^2) - 
    (2*Sqrt[alfa]*CHbox*CW2*MB*MW*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(9*Pi^(3/2)*SW2^2) - (2*Sqrt[alfa]*CHD*MB*MW*MW2^2*Nc*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(9*MZ2^2*Pi^(3/2)*SW2^2) + 
    (2*Sqrt[alfa]*CHD*MB*MW*MW2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (9*MZ2*Pi^(3/2)*SW2^2) + (2*Sqrt[alfa]*CHbox*CW2*MB*MW*MW2*Nc*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(9*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW*MZ2*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(8*MW2*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHbox*MB*MH2*tag[tadpole])/(8*MW*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHD*MB*MH2*tag[tadpole])/(32*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2*tag[tadpole])/(4*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW2*tag[tadpole])/(16*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^2*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MZ2*tag[tadpole])/(8*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MZ2*tag[tadpole])/(32*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MZ2^2*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MZ2^2*tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[tadpole])/(32*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole])/
     (4*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole])/(32*MW*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHD*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW) - 
    (13*Sqrt[alfa]*CHbox*MB*MH2*tag[delmb]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MW2*tag[delmb]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CHbox*MB*MW2^2*tag[delmb]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MZ2*tag[delmb]*tag[tadpole])/(16*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2*MZ2*tag[delmb]*tag[tadpole])/
     (8*CW2*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MZ2^2*tag[delmb]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) + 
    (13*Sqrt[alfa]*CHD*MB*MH2*tag[delmb]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2*tag[delmb]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*tag[delmb]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MW2^2*tag[delmb]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[delmb]*tag[tadpole])/
     (16*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (11*Sqrt[alfa]*CHD*MB*MH2*MW2*tag[delmb]*tag[tadpole])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*tag[delmb]*
      tag[tadpole])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^3*tag[delmb]*tag[tadpole])/
     (2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MW2^3*tag[delmb]*
      tag[tadpole])/(8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MZ2*tag[delmb]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2*MZ2*tag[delmb]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2*MZ2*tag[delmb]*tag[tadpole])/
     (32*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (13*Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW) + (13*Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmb]*tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2) - 
    (11*Sqrt[alfa]*CHD*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmb]*tag[tadpole])/(8*MW*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmb]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2) + (9*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmb]*tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHbox*MB*MW2^3*
      Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*
      SW2) - (9*Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb]*
      tag[tadpole])/(8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHbox*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(8*CW2*MH2*MW*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHbox*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (16*CW2*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (32*CW2*MH2*MW*Pi^(3/2)*SW*SW2) + (7*Sqrt[alfa]*CHbox*MB*MH2*tag[delmw]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2*tag[delmw]*tag[tadpole])/(8*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHbox*MB*MZ2*tag[delmw]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MZ2^2*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW) + (13*Sqrt[alfa]*CHD*CW2*MB*MH2*tag[delmw]*
      tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmw]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MW2^2*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2^2) - (11*Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*
      tag[delmw]*tag[tadpole])/(32*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW2^3*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (3*Sqrt[alfa]*CHD*CW2*MB*MW2^3*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHD*CW2*MB*MZ2*tag[delmw]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHbox*CW2*MB*MW2*MZ2*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*MZ2*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MZ2^2*tag[delmw]*tag[tadpole])/
     (32*MH2*MW*Pi^(3/2)*SW*SW2^2) - (7*Sqrt[alfa]*CHD*MB*MH2*tag[delmw]*
      tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHbox*CW2*MB*MH2*tag[delmw]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*CW2*MB*MW2*tag[delmw]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*tag[delmw]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2*MW2*tag[delmw]*
      tag[tadpole])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MW2^3*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MZ2*tag[delmw]*
      tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MZ2*tag[delmw]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MW2*MZ2*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2*MZ2*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MZ2^2*tag[delmw]*tag[tadpole])/
     (32*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (7*Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW) + (13*Sqrt[alfa]*CHD*CW2*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw]*tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2^2) - 
    (11*Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmw]*
      tag[tadpole])/(32*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (7*Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2) - (7*Sqrt[alfa]*CHbox*CW2*MB*MH2*
      Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(8*MW*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (9*Sqrt[alfa]*CHD*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/(8*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) + (3*Sqrt[alfa]*CHbox*CW2*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (9*Sqrt[alfa]*CHD*CW2*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (32*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*CW2*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(8*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHbox*MB*MW2^3*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*
      SW2) - (3*Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[tadpole])/(8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHbox*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (32*MW*Pi^(3/2)*SW*SW2^2) + (3*Sqrt[alfa]*CHD*CW2*MB*MZ2*
      Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*Sqrt[alfa]*CHD*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHD*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (32*MH2*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MW2*MZ2*
      Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(32*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*CW2*MB*MH2*tag[delmz]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2^2) + (3*Sqrt[alfa]*CHD*CW2*MB*MW2*tag[delmz]*
      tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmz]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*tag[delmz]*tag[tadpole])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MW2^2*tag[delmz]*
      tag[tadpole])/(16*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2^3*tag[delmz]*tag[tadpole])/
     (2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2^3*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MZ2*tag[delmz]*
      tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2*MZ2*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MW2*MZ2*tag[delmz]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MZ2^2*tag[delmz]*
      tag[tadpole])/(32*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (7*Sqrt[alfa]*CHbox*CW2*MB*MH2*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2*tag[delmz]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2*tag[delmz]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*CW2*MB*MW2^2*tag[delmz]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MH2*MW2*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^2*tag[delmz]*
      tag[tadpole])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^3*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*CW2*MB*MZ2*tag[delmz]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2*MZ2*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*tag[delmz]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*CW2*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/
     (64*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MH2*MW2*
      Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/(4*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) + (7*Sqrt[alfa]*CHbox*CW2*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*CW2*MB*MW2*
      Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*Sqrt[alfa]*CHD*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/(16*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) - (3*Sqrt[alfa]*CHbox*CW2*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHD*CW2*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHbox*CW2*MB*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MW2]*
      tag[delmz]*tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(64*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHD*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHD*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (32*MH2*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(16*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHD*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHD*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[fer3]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHD*MB*MT2^2*Nc*tag[delmb]*
      tag[fer3]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHbox*MB*MT2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHD*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmb]*tag[fer3]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3]*tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*Sqrt[alfa]*CHD*CW2*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*MW2*Nc*
      tag[delmw]*tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (3*Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Nc*
      tag[delmw]*tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW*SW2^2) - (3*Sqrt[alfa]*CHD*CW2*MB*MT2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (3*Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CHD*CW2*MB*MT2^2*Nc*tag[delmz]*
      tag[fer3]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*MW2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW2*Nc*
      tag[delmz]*tag[fer3]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*tag[delmz]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (Sqrt[alfa]*CHD*CW2*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (Sqrt[alfa]*CHbox*CW2*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2*tag[zetaE])/(24*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[zetaE])/(12*MW*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2*SW2*tag[zetaE])/(6*MW*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*tag[zetaE])/(16*MW*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaE])/
     (8*MW*MZ2*Pi^(3/2)*SW) + (7*Sqrt[alfa]*CHbox*MB*MW2*SW2*Log[\[Mu]^2/MW2]*
      tag[zetaE])/(4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHD*MB*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(27*MW*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHD*MB*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
     (27*MW*MZ2*Pi^(3/2)*SW) - (4*Sqrt[alfa]*CHbox*MB*MW2*Nc*SW2*
      Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(27*MW*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MT2^3*tag[zetaMB])/(32*MW*(MT2 - MW2)^2*Pi^(3/2)*
      SW) + (73*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*tag[zetaMB])/
     (144*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (103*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MW2^3*tag[zetaMB])/
     (144*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*tag[zetaMB])/
     (18*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MW2^4*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*
      SW) + (11*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (11*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2*tag[zetaMB])/(144*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (11*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHD*MB*MT2^3*tag[zetaMB])/(128*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*
      SW2) - (5*Sqrt[alfa]*CHD*MB*MT2^2*MW2*tag[zetaMB])/
     (72*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (29*Sqrt[alfa]*CHD*MB*MT2*MW2^2*tag[zetaMB])/(1152*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^3*tag[zetaMB])/
     (18*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2^2*
      Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHD*MB*MT2*MW2^4*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MW2^5*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*
      SW*SW2) - (5*Sqrt[alfa]*CHD*MB*MT2^3*MW2*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (17*Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW*SW2) - (83*Sqrt[alfa]*CHD*MB*MT2*MW2^3*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^4*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*
      SW2) - (11*Sqrt[alfa]*CHD*MB*MT2^2*MZ2*tag[zetaMB])/
     (384*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (11*Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*tag[zetaMB])/(192*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW*SW2) - (11*Sqrt[alfa]*CHD*MB*MW2^2*MZ2*tag[zetaMB])/
     (384*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^3*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (7*Sqrt[alfa]*CHD*MB*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (3*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^4*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (19*Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (19*Sqrt[alfa]*CHD*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (19*Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^4*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^5*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (7*Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MH2*tag[tadpole]*tag[zetaMB])/(16*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2*tag[tadpole]*tag[zetaMB])/(8*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MZ2*tag[tadpole]*tag[zetaMB])/(16*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (8*CW2*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^2*MZ2^2*
      tag[tadpole]*tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHD*MB*MH2*tag[tadpole]*tag[zetaMB])/
     (64*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*tag[tadpole]*
      tag[zetaMB])/(8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2^2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2*MW2*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*tag[tadpole]*
      tag[zetaMB])/(16*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MH2*MW2*tag[tadpole]*tag[zetaMB])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*MW2*
      tag[tadpole]*tag[zetaMB])/(8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MT2^2*MW2*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[tadpole]*tag[zetaMB])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2^2*
      tag[tadpole]*tag[zetaMB])/(4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MT2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^3*
      tag[tadpole]*tag[zetaMB])/(8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^4*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^4*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^5*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^5*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MZ2*tag[tadpole]*tag[zetaMB])/(64*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (32*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*
      tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^3*MZ2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[tadpole]*tag[zetaMB])/(64*MW*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2*Log[\[Mu]^2/MH2]*tag[tadpole]*
      tag[zetaMB])/(4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2*MW2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*MW2*
      Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/(8*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2*MT2^2*MW2*Log[\[Mu]^2/MH2]*
      tag[tadpole]*tag[zetaMB])/(4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*
      tag[zetaMB])/(4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MT2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^3*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2^3*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*
      Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^5*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^5*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHbox*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(8*CW2*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (64*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*
      Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*Pi^(3/2)*
      SW*SW2) + (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^3*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^3*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^4*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MT2^3*MW2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^4*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^4*MW2*Nc*
      tag[fer3]*tag[tadpole]*tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*
      SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^3*MW2^2*Nc*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^4*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^4*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2)))/
  (8*MW*Sqrt[Pi]*SW) - 
 (Sqrt[alfa]*MB*MH*Nc*((CHD*MW2*(-2*MW2 + MZ2)*SW2)/(alfa*Pi) - 
    (4*CHbox*MW2*MZ2*SW2^2)/(alfa*Pi))*
   ((17*alfa^(3/2)*MB)/(288*MW*Sqrt[Pi]*SW*SW2) + (49*alfa^(3/2)*MB*MT2^5)/
     (64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^6)/
     (MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^3)/
     (32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + (9*alfa^(3/2)*MB*MH2)/
     (64*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2)/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (7*alfa^(3/2)*MB*MT2^6)/
     (64*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^7)/
     (4*MH2*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^4)/(32*MW*(MT2 - MW2)^3*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2)/(9*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (67*alfa^(3/2)*MB*MT2^4*MW2)/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2^5*MW2)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2^2*MW2)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (93*alfa^(3/2)*MB*MT2^3*MW2^2)/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^4*MW2^2)/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (139*alfa^(3/2)*MB*MT2^2*MW2^3)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (25*alfa^(3/2)*MB*MT2^3*MW2^3)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3)/(16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (53*alfa^(3/2)*MB*MT2*MW2^4)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (6*alfa^(3/2)*MB*MT2^2*MW2^4)/(MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^5)/(8*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (11*alfa^(3/2)*MB*MT2*MW2^5)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^6)/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MW2)/(72*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2)/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (61*alfa^(3/2)*MB*MZ2)/(576*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MZ2^2)/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MH2*Sqrt[3*Pi])/(32*MW*MW2*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) + (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (2*alfa^(3/2)*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + (5*alfa^(3/2)*MB*MZ2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*B0i[dbb0, MH2, MW2, MW2])/(8*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (3*alfa^(3/2)*MB*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MH2*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*alfa^(3/2)*MB*MW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
       MZ2])/(9*MW*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (72*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*alfa^(3/2)*MB*MZ2^3*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (36*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2*MW2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (36*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*C0i[cc0, MH2, 0, 0, MT2, 
       MT2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2])/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*Log[\[Mu]^2/MT2])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2])/(8*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*
      SW*SW2) + (alfa^(3/2)*MB*MT2^7*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (45*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MT2])/(32*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (43*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MT2])/
     (8*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (19*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (15*alfa^(3/2)*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MT2])/(32*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (9*alfa^(3/2)*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^5*Log[\[Mu]^2/MT2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*Log[\[Mu]^2/MW2])/
     (32*MW*Sqrt[Pi]*SW*SW2) + (3*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MW2])/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) + (alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) + (3*alfa^(3/2)*MB*MT2^5*MW2*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MW2])/(16*MW*(MT2 - MW2)^3*Sqrt[Pi]*
      SW*SW2) + (47*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^3*Sqrt[Pi]*
      SW*SW2) - (51*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (13*alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (15*alfa^(3/2)*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^5*Log[\[Mu]^2/MW2])/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (9*alfa^(3/2)*MB*MT2*MW2^5*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^6*Log[\[Mu]^2/MW2])/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2])/(24*MW*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2])/(96*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) + (alfa^(3/2)*MB*tag[delmb])/(288*MW*Sqrt[Pi]*SW*SW2) + 
    (21*alfa^(3/2)*MB*MT2^5*tag[delmb])/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MT2*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^6*tag[delmb])/(64*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*
      SW2) - (27*alfa^(3/2)*MB*MT2^4*MW2*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (33*alfa^(3/2)*MB*MT2^3*MW2^2*tag[delmb])/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (39*alfa^(3/2)*MB*MT2^2*MW2^3*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (9*alfa^(3/2)*MB*MT2*MW2^4*tag[delmb])/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (5*alfa^(3/2)*MB*MW2*tag[delmb])/(72*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MZ2*tag[delmb])/(576*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2]*
      tag[delmb])/(16*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (17*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmb])/(32*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (19*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (19*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmb])/(24*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2) + (7*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(96*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (119*alfa^(3/2)*MB*tag[delmw])/(144*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2^2*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*tag[delmw])/(48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (2*alfa^(3/2)*MB*MW2^2*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*tag[delmw])/(24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*tag[delmw])/(48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (209*alfa^(3/2)*MB*MW2*tag[delmw])/(72*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*tag[delmw])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (25*alfa^(3/2)*MB*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(24*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*alfa^(3/2)*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (7*alfa^(3/2)*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw])/(3*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (9*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (17*alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(48*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[delmz])/
     (288*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MH2*tag[delmz])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*tag[delmz])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(8*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(96*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (17*alfa^(3/2)*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MW2]*
      tag[delmz])/(2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmz])/(24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz])/(96*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (96*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (5*alfa^(3/2)*MB*tag[delmw]*tag[fer1])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (5*alfa^(3/2)*MB*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MW2*Nc*tag[delmw]*tag[fer1])/(36*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*tag[delmz]*tag[fer1])/(24*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*tag[delmz]*tag[fer1])/(18*MW*MZ2^2*Sqrt[Pi]*SW*
      SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmz]*tag[fer1])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (55*alfa^(3/2)*MB*Nc*tag[delmz]*
      tag[fer1])/(648*MW*Sqrt[Pi]*SW*SW2^2) - 
    (25*alfa^(3/2)*MB*MW2^2*Nc*tag[delmz]*tag[fer1])/
     (162*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (55*alfa^(3/2)*MB*MW2*Nc*tag[delmz]*tag[fer1])/(324*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2*MT2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*alfa^(3/2)*MB*tag[delmw]*tag[fer3])/
     (36*MW*Sqrt[Pi]*SW*SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmw]*tag[fer3])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Nc*tag[delmw]*tag[fer3])/
     (18*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (alfa^(3/2)*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Nc*B0i[bb0, MW2, 0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (12*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*tag[delmz]*tag[fer3])/(12*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*tag[delmz]*tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*
      SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmz]*tag[fer3])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (59*alfa^(3/2)*MB*Nc*tag[delmz]*
      tag[fer3])/(648*MW*Sqrt[Pi]*SW*SW2^2) - 
    (13*alfa^(3/2)*MB*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (81*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (25*alfa^(3/2)*MB*MW2*Nc*tag[delmz]*
      tag[fer3])/(162*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*alfa^(3/2)*MB*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - (4*alfa^(3/2)*MB*MT2*MW2^2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (2*alfa^(3/2)*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (4*alfa^(3/2)*MB*MT2*MW2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(27*MW*MZ2^3*Sqrt[Pi]*SW*
      SW2^2) - (5*alfa^(3/2)*MB*MT2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (17*alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
     (216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(4*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[delmb]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MH2*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MW2*tag[delmb]*
      tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2^2*tag[delmb]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmb]*
      tag[tadpole])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + (3*alfa^(3/2)*MB*MH2*tag[delmw]*
      tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*
      SW2^2) - (3*alfa^(3/2)*MB*MH2*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2*tag[delmw]*
      tag[tadpole])/(8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*MZ2*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MZ2*tag[delmw]*
      tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*tag[delmz]*tag[tadpole])/(32*MW*Sqrt[Pi]*SW*SW2^2) + 
    (3*alfa^(3/2)*MB*MH2*tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (alfa^(3/2)*MB*MW2*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2^2*tag[delmz]*
      tag[tadpole])/(8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*tag[delmz]*tag[tadpole])/(16*MH2*MW*Sqrt[Pi]*SW*
      SW2^2) + (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/
     (32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmz]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (32*MW*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(16*MH2*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*tag[zetaE])/(12*MW*Sqrt[Pi]*SW) - 
    (7*alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[zetaE])/(8*MW*Sqrt[Pi]*SW) + 
    (2*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
     (27*MW*Sqrt[Pi]*SW) + (73*alfa^(3/2)*MB*MT2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*tag[zetaMB])/(64*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*
      SW2) - (103*alfa^(3/2)*MB*MT2*MW2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^2*MW2*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*
      SW*SW2) + (5*alfa^(3/2)*MB*MT2*MW2^2*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*
      SW2) - (11*alfa^(3/2)*MB*MT2*MZ2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^2*MZ2*tag[zetaMB])/
     (576*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MW2*MZ2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*
      SW2) + (3*alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*tag[tadpole]*tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MW2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*
      tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2)))/(16*MW*MZ2*Sqrt[Pi]*SW*SW2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHG*(-(alfas*MB2*MH)/2 + (19*alfas*MB2*MH)/(2*Pi^2) + 
     (alfas*MB2*MH*Log[MB2/MH2]^2)/(2*Pi^2) + (6*alfas*MB2*MH*Log[\[Mu]/MH])/
      Pi^2) + MB2*(-(alfa*CHB*CW2*MH)/12 + (alfa*CHW*CW2*MH)/24 + 
     (alfa*CHB*CW2*MH*MZ2)/(12*MH2) - (alfa*CHW*CW2*MH*MZ2)/(12*MH2) - 
     (alfa*CHB*CW2*MH*MZ2^2)/(24*MH2^2) + (alfa*CHW*CW2*MH*MZ2^2)/
      (24*MH2^2) + (43*alfa*CHB*CW2*MH)/(96*Pi^2) + 
     (11*alfa*CHW*CW2*MH)/(32*Pi^2) + (3*alfa*CHB*CW2*MH*MZ2)/(8*MH2*Pi^2) - 
     (3*alfa*CHW*CW2*MH*MZ2)/(8*MH2*Pi^2) - (alfa*CHWB*CW2^2*MH)/(48*CW*SW) + 
     (alfa*CHWB*CW2^2*MH*MZ2)/(24*CW*MH2*SW) - (alfa*CHWB*CW2^2*MH*MZ2^2)/
      (48*CW*MH2^2*SW) - (11*alfa*CHWB*CW2^2*MH)/(64*CW*Pi^2*SW) + 
     (3*alfa*CHWB*CW2^2*MH*MZ2)/(16*CW*MH2*Pi^2*SW) + 
     (alfa*CHWB*CW2*MH*SW)/(24*CW) - (19*alfa*CHWB*CW2*MH*SW)/(24*CW*Pi^2) + 
     (17*alfa*CHWB*CW2*MH*SW)/(48*CW*Pi^2*SW2) + (17*alfas*CHWB*CW2*MH*SW)/
      (4*CW*Pi^2*SW2) + (alfa*CHB*MH*SW2)/72 - (alfa*CHW*MH*SW2)/18 - 
     (alfa*CHB*MH*MZ2*SW2)/(36*MH2) + (alfa*CHW*MH*MZ2*SW2)/(36*MH2) + 
     (alfa*CHB*MH*MZ2^2*SW2)/(72*MH2^2) - (alfa*CHW*MH*MZ2^2*SW2)/
      (72*MH2^2) + (11*alfa*CHB*MH*SW2)/(96*Pi^2) + 
     (65*alfa*CHW*MH*SW2)/(96*Pi^2) - (alfa*CHB*MH*MZ2*SW2)/(8*MH2*Pi^2) + 
     (alfa*CHW*MH*MZ2*SW2)/(8*MH2*Pi^2) + (alfa*CHWB*CW2*MH*SW2)/(36*CW*SW) - 
     (alfa*CHWB*CW2*MH*MZ2*SW2)/(18*CW*MH2*SW) + (alfa*CHWB*CW2*MH*MZ2^2*SW2)/
      (36*CW*MH2^2*SW) + (11*alfa*CHWB*CW2*MH*SW2)/(48*CW*Pi^2*SW) - 
     (alfa*CHWB*CW2*MH*MZ2*SW2)/(4*CW*MH2*Pi^2*SW) - 
     (alfa*CHWB*MH*SW2^2)/(144*CW*SW) + (alfa*CHWB*MH*MZ2*SW2^2)/
      (72*CW*MH2*SW) - (alfa*CHWB*MH*MZ2^2*SW2^2)/(144*CW*MH2^2*SW) - 
     (11*alfa*CHWB*MH*SW2^2)/(192*CW*Pi^2*SW) + (alfa*CHWB*MH*MZ2*SW2^2)/
      (16*CW*MH2*Pi^2*SW) - (3*alfa*CHB*CW2*MH*Log[MB2/MH2])/(16*Pi^2) + 
     (3*alfa*CHW*CW2*MH*Log[MB2/MH2])/(16*Pi^2) + 
     (alfa*CHB*CW2*MH*MZ2*Log[MB2/MH2])/(8*MH2*Pi^2) - 
     (alfa*CHW*CW2*MH*MZ2*Log[MB2/MH2])/(8*MH2*Pi^2) - 
     (3*alfa*CHWB*CW2^2*MH*Log[MB2/MH2])/(32*CW*Pi^2*SW) + 
     (alfa*CHWB*CW2^2*MH*MZ2*Log[MB2/MH2])/(16*CW*MH2*Pi^2*SW) + 
     (alfa*CHB*MH*SW2*Log[MB2/MH2])/(16*Pi^2) - 
     (alfa*CHW*MH*SW2*Log[MB2/MH2])/(16*Pi^2) - 
     (alfa*CHB*MH*MZ2*SW2*Log[MB2/MH2])/(24*MH2*Pi^2) + 
     (alfa*CHW*MH*MZ2*SW2*Log[MB2/MH2])/(24*MH2*Pi^2) + 
     (alfa*CHWB*CW2*MH*SW2*Log[MB2/MH2])/(8*CW*Pi^2*SW) - 
     (alfa*CHWB*CW2*MH*MZ2*SW2*Log[MB2/MH2])/(12*CW*MH2*Pi^2*SW) - 
     (alfa*CHWB*MH*SW2^2*Log[MB2/MH2])/(32*CW*Pi^2*SW) + 
     (alfa*CHWB*MH*MZ2*SW2^2*Log[MB2/MH2])/(48*CW*MH2*Pi^2*SW) + 
     (alfa*CHB*CW2*MH*Log[MB2/MH2]^2)/(24*Pi^2) - 
     (alfa*CHWB*CW2*MH*SW*Log[MB2/MH2]^2)/(24*CW*Pi^2) + 
     (alfa*CHW*MH*SW2*Log[MB2/MH2]^2)/(24*Pi^2) + 
     (alfa*CHB*CW2*MH*Log[MZ2/MH2]^2)/(16*Pi^2) - 
     (alfa*CHW*CW2*MH*Log[MZ2/MH2]^2)/(16*Pi^2) - 
     (alfa*CHB*CW2*MH*MZ2*Log[MZ2/MH2]^2)/(8*MH2*Pi^2) + 
     (alfa*CHW*CW2*MH*MZ2*Log[MZ2/MH2]^2)/(8*MH2*Pi^2) + 
     (alfa*CHB*CW2*MH*MZ2^2*Log[MZ2/MH2]^2)/(16*MH2^2*Pi^2) - 
     (alfa*CHW*CW2*MH*MZ2^2*Log[MZ2/MH2]^2)/(16*MH2^2*Pi^2) + 
     (alfa*CHWB*CW2^2*MH*Log[MZ2/MH2]^2)/(32*CW*Pi^2*SW) - 
     (alfa*CHWB*CW2^2*MH*MZ2*Log[MZ2/MH2]^2)/(16*CW*MH2*Pi^2*SW) + 
     (alfa*CHWB*CW2^2*MH*MZ2^2*Log[MZ2/MH2]^2)/(32*CW*MH2^2*Pi^2*SW) - 
     (alfa*CHB*MH*SW2*Log[MZ2/MH2]^2)/(48*Pi^2) + 
     (alfa*CHW*MH*SW2*Log[MZ2/MH2]^2)/(48*Pi^2) + 
     (alfa*CHB*MH*MZ2*SW2*Log[MZ2/MH2]^2)/(24*MH2*Pi^2) - 
     (alfa*CHW*MH*MZ2*SW2*Log[MZ2/MH2]^2)/(24*MH2*Pi^2) - 
     (alfa*CHB*MH*MZ2^2*SW2*Log[MZ2/MH2]^2)/(48*MH2^2*Pi^2) + 
     (alfa*CHW*MH*MZ2^2*SW2*Log[MZ2/MH2]^2)/(48*MH2^2*Pi^2) - 
     (alfa*CHWB*CW2*MH*SW2*Log[MZ2/MH2]^2)/(24*CW*Pi^2*SW) + 
     (alfa*CHWB*CW2*MH*MZ2*SW2*Log[MZ2/MH2]^2)/(12*CW*MH2*Pi^2*SW) - 
     (alfa*CHWB*CW2*MH*MZ2^2*SW2*Log[MZ2/MH2]^2)/(24*CW*MH2^2*Pi^2*SW) + 
     (alfa*CHWB*MH*SW2^2*Log[MZ2/MH2]^2)/(96*CW*Pi^2*SW) - 
     (alfa*CHWB*MH*MZ2*SW2^2*Log[MZ2/MH2]^2)/(48*CW*MH2*Pi^2*SW) + 
     (alfa*CHWB*MH*MZ2^2*SW2^2*Log[MZ2/MH2]^2)/(96*CW*MH2^2*Pi^2*SW) - 
     (alfa*CHB*CW2*MH*MZ2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(4*MH2*Pi^2) + 
     (alfa*CHW*CW2*MH*MZ2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(4*MH2*Pi^2) + 
     (alfa*CHB*CW2*MH*MZ2^2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(4*MH2^2*Pi^2) - 
     (alfa*CHW*CW2*MH*MZ2^2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(4*MH2^2*Pi^2) - 
     (alfa*CHWB*CW2^2*MH*MZ2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (8*CW*MH2*Pi^2*SW) + (alfa*CHWB*CW2^2*MH*MZ2^2*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(8*CW*MH2^2*Pi^2*SW) + 
     (alfa*CHB*MH*MZ2*SW2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(12*MH2*Pi^2) - 
     (alfa*CHW*MH*MZ2*SW2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(12*MH2*Pi^2) - 
     (alfa*CHB*MH*MZ2^2*SW2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(12*MH2^2*Pi^2) + 
     (alfa*CHW*MH*MZ2^2*SW2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(12*MH2^2*Pi^2) + 
     (alfa*CHWB*CW2*MH*MZ2*SW2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (6*CW*MH2*Pi^2*SW) - (alfa*CHWB*CW2*MH*MZ2^2*SW2*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(6*CW*MH2^2*Pi^2*SW) - 
     (alfa*CHWB*MH*MZ2*SW2^2*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (24*CW*MH2*Pi^2*SW) + (alfa*CHWB*MH*MZ2^2*SW2^2*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(24*CW*MH2^2*Pi^2*SW) + 
     (alfa*CHB*CW2*MH*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(8*Pi^2) - 
     (alfa*CHW*CW2*MH*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(8*Pi^2) - 
     (alfa*CHB*CW2*MH*MZ2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (4*MH2*Pi^2) + (alfa*CHW*CW2*MH*MZ2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(4*MH2*Pi^2) + 
     (alfa*CHB*CW2*MH*MZ2^2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (8*MH2^2*Pi^2) - (alfa*CHW*CW2*MH*MZ2^2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(8*MH2^2*Pi^2) + 
     (alfa*CHWB*CW2^2*MH*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (16*CW*Pi^2*SW) - (alfa*CHWB*CW2^2*MH*MZ2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(8*CW*MH2*Pi^2*SW) + 
     (alfa*CHWB*CW2^2*MH*MZ2^2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (16*CW*MH2^2*Pi^2*SW) - (alfa*CHB*MH*SW2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(24*Pi^2) + 
     (alfa*CHW*MH*SW2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/(24*Pi^2) + 
     (alfa*CHB*MH*MZ2*SW2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (12*MH2*Pi^2) - (alfa*CHW*MH*MZ2*SW2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(12*MH2*Pi^2) - 
     (alfa*CHB*MH*MZ2^2*SW2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (24*MH2^2*Pi^2) + (alfa*CHW*MH*MZ2^2*SW2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(24*MH2^2*Pi^2) - 
     (alfa*CHWB*CW2*MH*SW2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (12*CW*Pi^2*SW) + (alfa*CHWB*CW2*MH*MZ2*SW2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(6*CW*MH2*Pi^2*SW) - 
     (alfa*CHWB*CW2*MH*MZ2^2*SW2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (12*CW*MH2^2*Pi^2*SW) + (alfa*CHWB*MH*SW2^2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(48*CW*Pi^2*SW) - 
     (alfa*CHWB*MH*MZ2*SW2^2*Log[MB2/MH2]*Log[(MH2*(1 - MZ2/MH2))/MZ2])/
      (24*CW*MH2*Pi^2*SW) + (alfa*CHWB*MH*MZ2^2*SW2^2*Log[MB2/MH2]*
       Log[(MH2*(1 - MZ2/MH2))/MZ2])/(48*CW*MH2^2*Pi^2*SW) + 
     (alfa*CHB*CW2*MH*Log[\[Mu]/MH])/(2*Pi^2) - 
     (alfa*CHWB*CW2*MH*SW*Log[\[Mu]/MH])/(2*CW*Pi^2) + 
     (alfa*CHWB*CW2*MH*SW*Log[\[Mu]/MH])/(4*CW*Pi^2*SW2) + 
     (3*alfas*CHWB*CW2*MH*SW*Log[\[Mu]/MH])/(CW*Pi^2*SW2) + 
     (alfa*CHW*MH*SW2*Log[\[Mu]/MH])/(2*Pi^2) + 
     (alfa*CHB*CW2*MH*PolyLog[2, MZ2/MH2])/(8*Pi^2) - 
     (alfa*CHW*CW2*MH*PolyLog[2, MZ2/MH2])/(8*Pi^2) - 
     (alfa*CHB*CW2*MH*MZ2*PolyLog[2, MZ2/MH2])/(4*MH2*Pi^2) + 
     (alfa*CHW*CW2*MH*MZ2*PolyLog[2, MZ2/MH2])/(4*MH2*Pi^2) + 
     (alfa*CHB*CW2*MH*MZ2^2*PolyLog[2, MZ2/MH2])/(8*MH2^2*Pi^2) - 
     (alfa*CHW*CW2*MH*MZ2^2*PolyLog[2, MZ2/MH2])/(8*MH2^2*Pi^2) + 
     (alfa*CHWB*CW2^2*MH*PolyLog[2, MZ2/MH2])/(16*CW*Pi^2*SW) - 
     (alfa*CHWB*CW2^2*MH*MZ2*PolyLog[2, MZ2/MH2])/(8*CW*MH2*Pi^2*SW) + 
     (alfa*CHWB*CW2^2*MH*MZ2^2*PolyLog[2, MZ2/MH2])/(16*CW*MH2^2*Pi^2*SW) - 
     (alfa*CHB*MH*SW2*PolyLog[2, MZ2/MH2])/(24*Pi^2) + 
     (alfa*CHW*MH*SW2*PolyLog[2, MZ2/MH2])/(24*Pi^2) + 
     (alfa*CHB*MH*MZ2*SW2*PolyLog[2, MZ2/MH2])/(12*MH2*Pi^2) - 
     (alfa*CHW*MH*MZ2*SW2*PolyLog[2, MZ2/MH2])/(12*MH2*Pi^2) - 
     (alfa*CHB*MH*MZ2^2*SW2*PolyLog[2, MZ2/MH2])/(24*MH2^2*Pi^2) + 
     (alfa*CHW*MH*MZ2^2*SW2*PolyLog[2, MZ2/MH2])/(24*MH2^2*Pi^2) - 
     (alfa*CHWB*CW2*MH*SW2*PolyLog[2, MZ2/MH2])/(12*CW*Pi^2*SW) + 
     (alfa*CHWB*CW2*MH*MZ2*SW2*PolyLog[2, MZ2/MH2])/(6*CW*MH2*Pi^2*SW) - 
     (alfa*CHWB*CW2*MH*MZ2^2*SW2*PolyLog[2, MZ2/MH2])/(12*CW*MH2^2*Pi^2*SW) + 
     (alfa*CHWB*MH*SW2^2*PolyLog[2, MZ2/MH2])/(48*CW*Pi^2*SW) - 
     (alfa*CHWB*MH*MZ2*SW2^2*PolyLog[2, MZ2/MH2])/(24*CW*MH2*Pi^2*SW) + 
     (alfa*CHWB*MH*MZ2^2*SW2^2*PolyLog[2, MZ2/MH2])/(48*CW*MH2^2*Pi^2*SW) - 
     (alfa*CHWB*CW2*MH*SW*tag[delmb])/(6*CW*Pi^2*SW2) - 
     (2*alfas*CHWB*CW2*MH*SW*tag[delmb])/(CW*Pi^2*SW2) + 
     (alfa*CHWB*CW2*MH*SW*Log[MB2/MH2]*tag[delmb])/(8*CW*Pi^2*SW2) + 
     (3*alfas*CHWB*CW2*MH*SW*Log[MB2/MH2]*tag[delmb])/(2*CW*Pi^2*SW2) - 
     (alfa*CHWB*CW2*MH*SW*Log[\[Mu]/MH]*tag[delmb])/(4*CW*Pi^2*SW2) - 
     (3*alfas*CHWB*CW2*MH*SW*Log[\[Mu]/MH]*tag[delmb])/(CW*Pi^2*SW2)))*
  tag[QEDxQCD] + (Sqrt[alfa]*MB*MH*Nc*
   ((Sqrt[alfa]*CHWB*MB*MW2)/(18*MZ*Pi^(3/2)) + (8*Sqrt[alfa]*CHWB*MB*MW2^2)/
     (9*MH2*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MW2^2)/(9*MZ*MZ2*Pi^(3/2)) + 
    (19*Sqrt[alfa]*CHWB*MB*MZ2)/(24*MZ*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2*MZ2)/(9*MH2*MZ*Pi^(3/2)) + 
    (5*Sqrt[alfa]*CHWB*MB*MZ2^2)/(9*MH2*MZ*Pi^(3/2)) + 
    (5*Sqrt[alfa]*CHB*MB*MW)/(24*Pi^(3/2)*SW) + (41*Sqrt[alfa]*CHW*MB*MW)/
     (72*Pi^(3/2)*SW) + (Sqrt[alfa]*CHW*MB*MT2^5*MW)/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW) - (Sqrt[alfa]*CHW*MB*MT2^6*MW)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (4*Sqrt[alfa]*CHW*MB*MW*MW2)/
     (9*MH2*Pi^(3/2)*SW) - (7*Sqrt[alfa]*CHW*MB*MT2^4*MW*MW2)/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CHW*MB*MT2^5*MW*MW2)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (9*Sqrt[alfa]*CHW*MB*MT2^3*MW*MW2^2)/
     (2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (11*Sqrt[alfa]*CHW*MB*MT2^2*MW*MW2^3)/
     (2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (10*Sqrt[alfa]*CHW*MB*MT2^3*MW*MW2^3)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (13*Sqrt[alfa]*CHW*MB*MT2*MW*MW2^4)/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW) + (15*Sqrt[alfa]*CHW*MB*MT2^2*MW*MW2^4)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHW*MB*MW*MW2^5)/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW) - (9*Sqrt[alfa]*CHW*MB*MT2*MW*MW2^5)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (2*Sqrt[alfa]*CHW*MB*MW*MW2^6)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (5*Sqrt[alfa]*CHB*MB*MW*MW2^2)/
     (18*MZ2^2*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHW*MB*MW*MW2^2)/
     (18*MZ2^2*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHW*MB*MW*MW2)/
     (18*MZ2*Pi^(3/2)*SW) + (4*Sqrt[alfa]*CHB*MB*MW*MW2^2)/
     (9*MH2*MZ2*Pi^(3/2)*SW) - (4*Sqrt[alfa]*CHW*MB*MW*MW2^2)/
     (9*MH2*MZ2*Pi^(3/2)*SW) - (Sqrt[alfa]*CHB*MB*MW*MZ2)/
     (3*MH2*Pi^(3/2)*SW) - (Sqrt[alfa]*CHW*MB*MW*MZ2)/(9*MH2*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHB*MB*MW*MZ2)/(72*MW2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2)/(9*MH2*MW2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*Sqrt[3/Pi])/(16*MW2*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MH2*MZ*Sqrt[3/Pi])/(8*MZ2*SW2) + 
    (29*Sqrt[alfa]*CHWB*CW*MB*MW)/(144*Pi^(3/2)*SW2) - 
    (7*Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW)/(32*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW)/(16*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (9*Sqrt[alfa]*CHWB*CW*MB*MH2*MW)/(32*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2*MW)/(16*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^6*MW)/(32*(MT2 - MW2)^5*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW)/(16*(MT2 - MW2)^3*MW2*Pi^(3/2)*SW2) + 
    (13*Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW*MW2)/(16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2)/(16*(MT2 - MW2)^3*Pi^(3/2)*SW2) - 
    (27*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*MW2^2)/(16*(MT2 - MW2)^5*Pi^(3/2)*
      SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^2)/(16*(MT2 - MW2)^3*Pi^(3/2)*
      SW2) + (61*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2^3)/
     (32*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^3)/
     (8*(MT2 - MW2)^3*Pi^(3/2)*SW2) - (35*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^4)/
     (32*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^5)/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2)/
     (8*MZ*Pi^(3/2)*SW2) - (11*Sqrt[alfa]*CHWB*MB*MT2^6)/
     (16*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MT2^7)/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2^4)/
     (8*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) + (23*Sqrt[alfa]*CHWB*MB*MW2)/
     (36*MZ*Pi^(3/2)*SW2) + (77*Sqrt[alfa]*CHWB*MB*MT2^5*MW2)/
     (16*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - (6*Sqrt[alfa]*CHWB*MB*MT2^6*MW2)/
     (MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2^3*MW2)/
     (8*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) - (28*Sqrt[alfa]*CHWB*MB*MW2^2)/
     (9*MH2*MZ*Pi^(3/2)*SW2) - (107*Sqrt[alfa]*CHWB*MB*MT2^4*MW2^2)/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + (9*Sqrt[alfa]*CHWB*MB*MT2^5*MW2^2)/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^2)/(8*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) + 
    (153*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^3)/(8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (15*Sqrt[alfa]*CHWB*MB*MT2^4*MW2^3)/(MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2*MW2^3)/(8*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) - 
    (239*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^4)/(16*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (75*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^4)/(2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*
      SW2) - (Sqrt[alfa]*CHWB*MB*MW2^4)/(4*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) + 
    (97*Sqrt[alfa]*CHWB*MB*MT2*MW2^5)/(16*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (36*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^5)/(MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2^6)/((MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (33*Sqrt[alfa]*CHWB*MB*MT2*MW2^6)/(2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MW2^7)/(MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MZ)/(2*Pi^(3/2)*SW2) - (4*Sqrt[alfa]*CHWB*MB*MW2^3)/
     (9*MZ*MZ2^2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW*MW2)/
     (72*MZ2*Pi^(3/2)*SW2) + (8*Sqrt[alfa]*CHWB*MB*MW2^2)/
     (9*MZ*MZ2*Pi^(3/2)*SW2) + (16*Sqrt[alfa]*CHWB*MB*MW2^3)/
     (9*MH2*MZ*MZ2*Pi^(3/2)*SW2) + (9*Sqrt[alfa]*CHWB*MB*MH2*MZ)/
     (16*MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MW2*MZ)/
     (2*MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2)/
     (288*MW2*Pi^(3/2)*SW2) + (5*Sqrt[alfa]*CHWB*MB*MZ2)/
     (48*MZ*Pi^(3/2)*SW2) + (14*Sqrt[alfa]*CHWB*MB*MW2*MZ2)/
     (9*MH2*MZ*Pi^(3/2)*SW2) - (31*Sqrt[alfa]*CHWB*MB*MZ2^2)/
     (18*MH2*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHB*MB*MW*SW)/(2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHW*MB*MW*SW)/(2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2*SW)/(2*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*SW2)/(72*CW2*Pi^(3/2)) - 
    (5*Sqrt[alfa]*CHB*MB*MW*SW2)/(9*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHW*MB*MW*SW2)/(18*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW2)/(9*MH2*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW2)/(9*MH2*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHB*MB*MW*MW2*SW2)/(18*MZ2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHW*MB*MW*MW2*SW2)/(18*MZ2*Pi^(3/2)*SW) + 
    (8*Sqrt[alfa]*CHB*MB*MW*MZ2*SW2)/(9*MH2*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHW*MB*MW*MZ2*SW2)/(9*MH2*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHB*MB*MW*MZ2*SW2)/(18*MW2*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW2)/(9*MH2*MW2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (2*MH2*MZ*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MT2*MW2*
      B0i[bb0, MH2, MT2, MT2])/(MH2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MW*B0i[bb0, MH2, MW2, MW2])/(2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MT2*MW*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*B0i[bb0, MH2, MW2, MW2])/(MH2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*B0i[bb0, MH2, MW2, MW2])/(4*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2*B0i[bb0, MH2, MW2, MW2])/(4*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*MH2*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MW2^2*
      B0i[bb0, MH2, MW2, MW2])/(MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*B0i[bb0, MH2, MW2, MW2])/
     (2*MZ2*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MW*SW*
      B0i[bb0, MH2, MW2, MW2])/(2*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHW*MB*MW*B0i[bb0, MH2, MZ2, MZ2])/(36*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHW*CW2*MB*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHW*MB*MW*MW2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*MZ2^2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MZ2*Pi^(3/2)*SW) + (4*Sqrt[alfa]*CHW*MB*MW*MW2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHWB*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/(4*MZ*Pi^(3/2)*SW2) + 
    (16*Sqrt[alfa]*CHWB*MB*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MZ*
      B0i[bb0, MH2, MZ2, MZ2])/(Pi^(3/2)*SW2) - 
    (8*Sqrt[alfa]*CHWB*MB*MW2^3*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MZ*MZ2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MW2*MZ*
      B0i[bb0, MH2, MZ2, MZ2])/(4*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*MW2*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*MB*MZ2*
      B0i[bb0, MH2, MZ2, MZ2])/(8*MZ*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MZ*Pi^(3/2)*SW2) + (7*Sqrt[alfa]*CHWB*MB*MZ2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(6*MH2*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHB*MB*MW*SW*B0i[bb0, MH2, MZ2, MZ2])/(4*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHW*MB*MW*SW*B0i[bb0, MH2, MZ2, MZ2])/(4*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*B0i[bb0, MH2, MZ2, MZ2])/
     (4*MW2*Pi^(3/2)*SW2) - (2*Sqrt[alfa]*CHB*MB*MW*SW2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MW*SW2*B0i[bb0, MH2, MZ2, MZ2])/(9*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHB*MB*MW*MW2*SW2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MW*MW2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MZ2*Pi^(3/2)*SW) + (4*Sqrt[alfa]*CHW*MB*MW*MZ2*SW2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHB*CW2*MB*MW*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*Pi^(3/2)*SW) - (5*Sqrt[alfa]*CHB*MB*MW*MZ2*SW2*
      B0i[bb0, MH2, MZ2, MZ2])/(36*MW2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MW2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHB*MB*MW*SW2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2*SW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MW2*Pi^(3/2)*SW) + (4*Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*B0i[dbb0, MH2, MW2, MW2])/
     (4*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*
      B0i[dbb0, MH2, MW2, MW2])/(16*MW2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (4*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MH2^2*MZ*
      B0i[dbb0, MH2, MW2, MW2])/(8*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MH2*MW2*MZ*B0i[dbb0, MH2, MW2, MW2])/
     (2*MZ2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      B0i[dbb0, MH2, MW2, MW2])/(2*MZ2*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHW*MB*MH2*MW*SW*B0i[dbb0, MH2, MW2, MW2])/
     (2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      B0i[dbb0, MH2, MW2, MW2])/(Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*B0i[dbb0, MH2, MZ2, MZ2])/
     (32*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MH2*MZ*
      B0i[dbb0, MH2, MZ2, MZ2])/(Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MW2*MZ*B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MH2^2*MZ*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MZ2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MH2*MW2*MZ*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (8*MW2*Pi^(3/2)*SW2) - (9*Sqrt[alfa]*CHWB*MB*MZ*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (8*MW2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHB*MB*MH2*MW*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHW*MB*MH2*MW*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (2*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHB*MB*MH2*MW*MZ2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*MW2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (2*MW2*Pi^(3/2)*SW2) - (8*Sqrt[alfa]*CHWB*MB*MW2^3*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (16*Sqrt[alfa]*CHWB*MB*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MZ*(-MW2 + MZ2)*Pi^(3/2)) + (8*Sqrt[alfa]*CHWB*MB*MW2^3*MZ2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (18*MZ*(-MW2 + MZ2)*Pi^(3/2)) - (16*Sqrt[alfa]*CHWB*MB*MW2^2*MZ2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (12*MZ*(-MW2 + MZ2)*Pi^(3/2)) + (5*Sqrt[alfa]*CHWB*MB*MW2*MZ2^3*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (7*Sqrt[alfa]*CHWB*MB*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (6*MH2*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (8*Sqrt[alfa]*CHW*MB*MW*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*(-MW2 + MZ2)*Pi^(3/2)*SW) - (2*Sqrt[alfa]*CHW*CW2*MB*MW*MW2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHW*MB*MH2*MW*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MZ2^2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MH2*MW*MW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (3*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (3*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MH2*MW*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*(-MW2 + MZ2)*Pi^(3/2)*SW) - (Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHW*CW2*MB*MW*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*(-MW2 + MZ2)*Pi^(3/2)*SW) - (4*Sqrt[alfa]*CHW*MB*MW*MW2^2*MZ2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHW*CW2*MB*MW*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (6*(-MW2 + MZ2)*Pi^(3/2)*SW) + (Sqrt[alfa]*CHW*MB*MW*MW2*MZ2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHW*CW2*MB*MW*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*(-MW2 + MZ2)*Pi^(3/2)*SW) + (2*Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHW*MB*MW*MZ2^3*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHWB*MB*MH2*MW2*MZ2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MZ*(-MW2 + MZ2)*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MH2*MZ2^2*SW2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHB*MB*MH2*MW*MW2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*(-MW2 + MZ2)*Pi^(3/2)*SW) + (Sqrt[alfa]*CHB*MB*MH2*MW*MZ2*SW2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (3*(-MW2 + MZ2)*Pi^(3/2)*SW) - (2*Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHB*CW2*MB*MW*MZ2^2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*(-MW2 + MZ2)*Pi^(3/2)*SW) + (Sqrt[alfa]*CHB*MB*MH2*MW*MZ2^2*SW2^2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2^2*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHB*CW2*MB*MW*MZ2^3*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^3*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (6*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^4*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHB*MB*MW*MZ2^3*SW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MZ2^4*SW2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MT2^2*MW*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (MH2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHW*MB*MW*MW2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(Pi^(3/2)*SW) + (Sqrt[alfa]*CHW*MB*MT2*MW*MW2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (MH2*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CHWB*MB*MH2*MT2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MZ*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MT2*MW2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*MH2*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MW2^2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*MH2*MZ*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MW2^3*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (9*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MH2*MW2^2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*MZ*MZ2*Pi^(3/2)*SW2) + 
    (2*Sqrt[alfa]*CHWB*MB*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (9*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MT2^3*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*MH2*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (4*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MT2^2*MW2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*MH2*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (MH2*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MT2^5*MW*Log[\[Mu]^2/MT2])/
     (2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (Sqrt[alfa]*CHW*MB*MT2^6*MW*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHW*MB*MT2^4*MW*MW2*Log[\[Mu]^2/MT2])/
     (2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (2*Sqrt[alfa]*CHW*MB*MT2^5*MW*MW2*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CHW*MB*MT2^3*MW*MW2^2*Log[\[Mu]^2/MT2])/
     (2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (2*Sqrt[alfa]*CHW*MB*MT2^4*MW*MW2^2*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHW*MB*MT2^2*MW*MW2^3*Log[\[Mu]^2/MT2])/
     (2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (8*Sqrt[alfa]*CHW*MB*MT2^3*MW*MW2^3*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MT2*MW*MW2^4*Log[\[Mu]^2/MT2])/
     ((MT2 - MW2)^5*Pi^(3/2)*SW) + (7*Sqrt[alfa]*CHW*MB*MT2^2*MW*MW2^4*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHW*MB*MT2*MW*MW2^5*Log[\[Mu]^2/MT2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW*
      Log[\[Mu]^2/MT2])/(8*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*Log[\[Mu]^2/MT2])/
     (8*(MT2 - MW2)^3*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*
      Log[\[Mu]^2/MT2])/(16*MW2*Pi^(3/2)*SW2) + 
    (11*Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW*MW2*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2*
      Log[\[Mu]^2/MT2])/(8*(MT2 - MW2)^3*Pi^(3/2)*SW2) - 
    (21*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*MW2^2*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^2*
      Log[\[Mu]^2/MT2])/(4*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (17*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2^3*Log[\[Mu]^2/MT2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^4*
      Log[\[Mu]^2/MT2])/(16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2*Log[\[Mu]^2/MT2])/(8*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2^6*Log[\[Mu]^2/MT2])/(4*(MT2 - MW2)^5*MZ*
      Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MT2^7*Log[\[Mu]^2/MT2])/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (17*Sqrt[alfa]*CHWB*MB*MT2^5*MW2*Log[\[Mu]^2/MT2])/
     (4*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (9*Sqrt[alfa]*CHWB*MB*MT2^6*MW2*Log[\[Mu]^2/MT2])/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2^3*MW2*Log[\[Mu]^2/MT2])/
     (4*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) - 
    (73*Sqrt[alfa]*CHWB*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2^2*MW2^2*Log[\[Mu]^2/MT2])/
     (4*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) + 
    (75*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (15*Sqrt[alfa]*CHWB*MB*MT2^4*MW2^3*Log[\[Mu]^2/MT2])/
     (MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2*MW2^3*Log[\[Mu]^2/MT2])/
     (2*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) - 
    (37*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (45*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^4*Log[\[Mu]^2/MT2])/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (7*Sqrt[alfa]*CHWB*MB*MT2*MW2^5*Log[\[Mu]^2/MT2])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (27*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^5*Log[\[Mu]^2/MT2])/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2*MW2^6*Log[\[Mu]^2/MT2])/
     (MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MT2^5*MW*MW2*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (Sqrt[alfa]*CHW*MB*MT2^3*MW*MW2^2*
      Log[\[Mu]^2/MW2])/(2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHW*MB*MT2^4*MW*MW2^2*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHW*MB*MT2^2*MW*MW2^3*
      Log[\[Mu]^2/MW2])/(2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHW*MB*MT2^3*MW*MW2^3*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CHW*MB*MT2*MW*MW2^4*
      Log[\[Mu]^2/MW2])/(2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (8*Sqrt[alfa]*CHW*MB*MT2^2*MW*MW2^4*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MW*MW2^5*Log[\[Mu]^2/MW2])/(2*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (7*Sqrt[alfa]*CHW*MB*MT2*MW*MW2^5*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2^6*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MW2])/(16*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*
      Log[\[Mu]^2/MW2])/(8*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW*MW2*Log[\[Mu]^2/MW2])/
     (4*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2*
      Log[\[Mu]^2/MW2])/(8*(MT2 - MW2)^3*Pi^(3/2)*SW2) - 
    (9*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*MW2^2*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^2*
      Log[\[Mu]^2/MW2])/(4*(MT2 - MW2)^3*Pi^(3/2)*SW2) + 
    (13*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2^3*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^4*
      Log[\[Mu]^2/MW2])/(8*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*CW*MB*MW*MW2^5*Log[\[Mu]^2/MW2])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2])/(8*MZ*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*MB*MT2^5*MW2*Log[\[Mu]^2/MW2])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2^6*MW2*Log[\[Mu]^2/MW2])/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2^3*MW2*Log[\[Mu]^2/MW2])/
     (4*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) - 
    (4*Sqrt[alfa]*CHWB*MB*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/
     ((MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + (9*Sqrt[alfa]*CHWB*MB*MT2^5*MW2^2*
      Log[\[Mu]^2/MW2])/(2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2^2*MW2^2*Log[\[Mu]^2/MW2])/
     (4*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) + 
    (75*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2*MW2^3*Log[\[Mu]^2/MW2])/
     (2*(MT2 - MW2)^3*MZ*Pi^(3/2)*SW2) - 
    (83*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (15*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^4*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (11*Sqrt[alfa]*CHWB*MB*MT2*MW2^5*Log[\[Mu]^2/MW2])/
     (2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (45*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^5*Log[\[Mu]^2/MW2])/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (9*Sqrt[alfa]*CHWB*MB*MW2^6*Log[\[Mu]^2/MW2])/(8*(MT2 - MW2)^5*MZ*
      Pi^(3/2)*SW2) - (27*Sqrt[alfa]*CHWB*MB*MT2*MW2^6*Log[\[Mu]^2/MW2])/
     (2*MH2*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MW2^7*Log[\[Mu]^2/MW2])/(MH2*(MT2 - MW2)^5*MZ*
      Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MZ2])/
     (9*MZ*Pi^(3/2)) + (8*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2])/
     (9*MH2*MZ*Pi^(3/2)) + (2*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2])/
     (9*MZ*MZ2*Pi^(3/2)) + (5*Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2])/
     (36*MZ*Pi^(3/2)) - (4*Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MZ2])/
     (9*MH2*MZ*Pi^(3/2)) + (5*Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2])/
     (9*MH2*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHB*MB*MW*Log[\[Mu]^2/MZ2])/
     (12*Pi^(3/2)*SW) - (7*Sqrt[alfa]*CHW*MB*MW*Log[\[Mu]^2/MZ2])/
     (36*Pi^(3/2)*SW) - (4*Sqrt[alfa]*CHW*MB*MW*MW2*Log[\[Mu]^2/MZ2])/
     (9*MH2*Pi^(3/2)*SW) - (5*Sqrt[alfa]*CHB*MB*MW*MW2^2*Log[\[Mu]^2/MZ2])/
     (9*MZ2^2*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHW*MB*MW*MW2^2*Log[\[Mu]^2/MZ2])/
     (9*MZ2^2*Pi^(3/2)*SW) + (2*Sqrt[alfa]*CHB*MB*MW*MW2*Log[\[Mu]^2/MZ2])/
     (3*MZ2*Pi^(3/2)*SW) - (Sqrt[alfa]*CHW*MB*MW*MW2*Log[\[Mu]^2/MZ2])/
     (9*MZ2*Pi^(3/2)*SW) + (4*Sqrt[alfa]*CHB*MB*MW*MW2^2*Log[\[Mu]^2/MZ2])/
     (9*MH2*MZ2*Pi^(3/2)*SW) - (4*Sqrt[alfa]*CHW*MB*MW*MW2^2*
      Log[\[Mu]^2/MZ2])/(9*MH2*MZ2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2*Log[\[Mu]^2/MZ2])/(3*MH2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*Log[\[Mu]^2/MZ2])/(9*MH2*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHB*MB*MW*MZ2*Log[\[Mu]^2/MZ2])/(36*MW2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2*Log[\[Mu]^2/MZ2])/(9*MH2*MW2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MZ2])/(36*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MZ2])/(36*MZ*Pi^(3/2)*SW2) - 
    (28*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2])/(9*MH2*MZ*Pi^(3/2)*SW2) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2^3*Log[\[Mu]^2/MZ2])/(9*MZ*MZ2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Log[\[Mu]^2/MZ2])/(36*MZ2*Pi^(3/2)*SW2) + 
    (8*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2])/(9*MZ*MZ2*Pi^(3/2)*SW2) + 
    (16*Sqrt[alfa]*CHWB*MB*MW2^3*Log[\[Mu]^2/MZ2])/(9*MH2*MZ*MZ2*Pi^(3/2)*
      SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Log[\[Mu]^2/MZ2])/
     (144*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2])/
     (24*MZ*Pi^(3/2)*SW2) + (14*Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MZ2])/
     (9*MH2*MZ*Pi^(3/2)*SW2) - (31*Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2])/
     (18*MH2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*SW2*
      Log[\[Mu]^2/MZ2])/(36*CW2*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHB*MB*MW*SW2*Log[\[Mu]^2/MZ2])/(9*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MW*SW2*Log[\[Mu]^2/MZ2])/(9*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW2*Log[\[Mu]^2/MZ2])/(9*MH2*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW2*Log[\[Mu]^2/MZ2])/(9*MH2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHB*MB*MW*MW2*SW2*Log[\[Mu]^2/MZ2])/(9*MZ2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MW*MW2*SW2*Log[\[Mu]^2/MZ2])/(9*MZ2*Pi^(3/2)*SW) + 
    (8*Sqrt[alfa]*CHB*MB*MW*MZ2*SW2*Log[\[Mu]^2/MZ2])/(9*MH2*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHW*MB*MW*MZ2*SW2*Log[\[Mu]^2/MZ2])/(9*MH2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHB*MB*MW*MZ2*SW2*Log[\[Mu]^2/MZ2])/(9*MW2*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW2*Log[\[Mu]^2/MZ2])/
     (9*MH2*MW2*Pi^(3/2)*SW) - (Sqrt[alfa]*CHWB*CW*MB*MW*tag[delmb])/
     (16*Pi^(3/2)) + (5*Sqrt[alfa]*CHWB*CW*MB*MW2*tag[delmb])/
     (24*MW*Pi^(3/2)) - (Sqrt[alfa]*CHWB*CW*MB*MT2*tag[delmb])/
     (16*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*CW*CW2*MB*MW*tag[delmb])/
     (32*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2^6*tag[delmb])/
     (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW*tag[delmb])/(32*(MT2 - MW2)^5*Pi^(3/2)*
      SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2^6*MW*tag[delmb])/
     (32*(MT2 - MW2)^5*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*tag[delmb])/(16*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*tag[delmb])/(16*MW*Pi^(3/2)*SW2) + 
    (11*Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW2*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW*MW2*tag[delmb])/
     (8*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (25*Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW2^2*
      tag[delmb])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*MW2^2*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (15*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW2^3*
      tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2^3*tag[delmb])/
     (32*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW2^4*
      tag[delmb])/(4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^4*tag[delmb])/
     (32*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (7*Sqrt[alfa]*CHWB*CW*MB*MT2*MW2^5*
      tag[delmb])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^5*tag[delmb])/(16*(MT2 - MW2)^5*Pi^(3/2)*
      SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW2^6*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2*tag[delmb])/
     (8*MZ*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MT2^6*tag[delmb])/
     (16*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MW2*tag[delmb])/
     (3*MZ*Pi^(3/2)*SW2) + (21*Sqrt[alfa]*CHWB*MB*MT2^5*MW2*tag[delmb])/
     (16*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (27*Sqrt[alfa]*CHWB*MB*MT2^4*MW2^2*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (33*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^3*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (39*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^4*tag[delmb])/(16*(MT2 - MW2)^5*MZ*
      Pi^(3/2)*SW2) + (9*Sqrt[alfa]*CHWB*MB*MT2*MW2^5*tag[delmb])/
     (16*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (7*Sqrt[alfa]*CHWB*MB*MZ2*tag[delmb])/(48*MZ*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*SW2*tag[delmb])/(96*CW2*Pi^(3/2)) + 
    (13*Sqrt[alfa]*CHWB*CW*MB*MW2*SW2*tag[delmb])/(144*CW2*MW*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2^6*Log[\[Mu]^2/MT2]*
      tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (9*Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW2*
      Log[\[Mu]^2/MT2]*tag[delmb])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW2^2*
      Log[\[Mu]^2/MT2]*tag[delmb])/(MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (7*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW2^3*
      Log[\[Mu]^2/MT2]*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW2^4*
      Log[\[Mu]^2/MT2]*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2*MW2^5*
      Log[\[Mu]^2/MT2]*tag[delmb])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2^6*Log[\[Mu]^2/MT2]*
      tag[delmb])/(4*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*MB*MT2^5*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (17*Sqrt[alfa]*CHWB*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (11*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2*MW2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2^5*MW2*Log[\[Mu]^2/MW2]*
      tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (9*Sqrt[alfa]*CHWB*CW*MB*MT2^4*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmb])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW2^3*
      Log[\[Mu]^2/MW2]*tag[delmb])/(MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*(MT2 - MW2)^5*Pi^(3/2)*SW2) - (7*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW2^4*
      Log[\[Mu]^2/MW2]*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (8*(MT2 - MW2)^5*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*CW*MB*MT2*MW2^5*
      Log[\[Mu]^2/MW2]*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2^6*Log[\[Mu]^2/MW2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (8*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MT2^5*MW2*Log[\[Mu]^2/MW2]*
      tag[delmb])/(8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2^4*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     ((MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + (19*Sqrt[alfa]*CHWB*MB*MT2^3*MW2^3*
      Log[\[Mu]^2/MW2]*tag[delmb])/(8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (19*Sqrt[alfa]*CHWB*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     ((MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2^6*Log[\[Mu]^2/MW2]*tag[delmb])/
     (8*(MT2 - MW2)^5*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MZ2]*tag[delmb])/(24*Pi^(3/2)) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (12*MW*Pi^(3/2)) - (Sqrt[alfa]*CHWB*CW*CW2*MB*MW*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(16*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*
      Log[\[Mu]^2/MZ2]*tag[delmb])/(8*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (4*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(8*MZ*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*SW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (144*CW2*Pi^(3/2)) + (13*Sqrt[alfa]*CHWB*CW*MB*MW2*SW2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(72*CW2*MW*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*tag[delmw])/(24*MZ*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*tag[delmw])/(24*MW2*MZ*Pi^(3/2)*SW2^3) + 
    (23*Sqrt[alfa]*CHWB*CW2*MB*MW2*tag[delmw])/(24*MZ*Pi^(3/2)*SW2^3) + 
    (35*Sqrt[alfa]*CHWB*CW2*MB*MW2^3*tag[delmw])/(36*MZ*MZ2^2*Pi^(3/2)*
      SW2^3) + (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*tag[delmw])/
     (24*MZ*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*tag[delmw])/
     (24*MZ*MZ2*Pi^(3/2)*SW2^3) - (47*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*
      tag[delmw])/(36*MZ*MZ2*Pi^(3/2)*SW2^3) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2*tag[delmw])/(12*MZ*Pi^(3/2)*SW2^3) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmw])/(24*MW2*MZ*Pi^(3/2)*SW2^3) - 
    (3*Sqrt[alfa]*CHW*CW2*MB*MW*SW*tag[delmw])/(8*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW*MW2*SW*tag[delmw])/(4*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW*MZ2*SW*tag[delmw])/(8*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*MB*MH2*tag[delmw])/(24*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*tag[delmw])/(8*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*MB*MH2^2*tag[delmw])/(24*MW2*MZ*Pi^(3/2)*SW2^2) - 
    (23*Sqrt[alfa]*CHWB*MB*MW2*tag[delmw])/(24*MZ*Pi^(3/2)*SW2^2) - 
    (13*Sqrt[alfa]*CHWB*CW2*MB*MW2*tag[delmw])/(18*MZ*Pi^(3/2)*SW2^2) - 
    (35*Sqrt[alfa]*CHWB*MB*MW2^3*tag[delmw])/(36*MZ*MZ2^2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*MB*MH2^2*tag[delmw])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*MB*MH2*MW2*tag[delmw])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (47*Sqrt[alfa]*CHWB*MB*MW2^2*tag[delmw])/(36*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (35*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmw])/(36*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*MB*MZ2*tag[delmw])/(12*MZ*Pi^(3/2)*SW2^2) + 
    (11*Sqrt[alfa]*CHWB*CW2*MB*MZ2*tag[delmw])/(8*MZ*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*MB*MZ2^2*tag[delmw])/(24*MW2*MZ*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmw])/(4*MW2*MZ*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHW*MB*MW*SW*tag[delmw])/(8*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHW*CW2*MB*MH2*MW*SW*tag[delmw])/(8*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*MB*MW*MW2*SW*tag[delmw])/(4*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*tag[delmw])/(8*MW2*Pi^(3/2)*SW2^2) - 
    (137*Sqrt[alfa]*CHWB*CW*MB*MW*tag[delmw])/(36*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*tag[delmw])/(24*MW2^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*tag[delmw])/(12*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MH2*tag[delmw])/(8*MZ*Pi^(3/2)*SW2) + 
    (13*Sqrt[alfa]*CHWB*MB*MW2*tag[delmw])/(18*MZ*Pi^(3/2)*SW2) + 
    (4*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*tag[delmw])/(MZ2*Pi^(3/2)*SW2) - 
    (35*Sqrt[alfa]*CHWB*MB*MW2^2*tag[delmw])/(36*MZ*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*tag[delmw])/(4*MW2*Pi^(3/2)*SW2) - 
    (11*Sqrt[alfa]*CHWB*MB*MZ2*tag[delmw])/(8*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2^2*tag[delmw])/(24*MW2^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MZ2^2*tag[delmw])/(4*MW2*MZ*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHW*MB*MH2*MW*SW*tag[delmw])/(8*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (6*MZ*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW2*MZ*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (2*MZ*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (6*MZ*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHW*CW2*MB*MH2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MW2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHW*CW2*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (2*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHW*CW2*MB*MW*MW2*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (6*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW2*MZ*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (2*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*MB*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (6*MZ*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*MB*MW2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MZ*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*MB*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(2*MW2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (2*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (6*MW2*Pi^(3/2)*SW2) - (7*Sqrt[alfa]*CHWB*CW2*MB*MW2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MZ*Pi^(3/2)*SW2^3) + 
    (47*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*MZ*MZ2*Pi^(3/2)*SW2^3) - (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(8*MZ*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW2*MZ*Pi^(3/2)*SW2^3) + (7*Sqrt[alfa]*CHWB*MB*MW2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (4*MZ*Pi^(3/2)*SW2^2) - (47*Sqrt[alfa]*CHWB*MB*MW2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (8*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MZ2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MZ*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHWB*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW2*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*MW2*MZ*Pi^(3/2)*SW2^2) - 
    (17*Sqrt[alfa]*CHWB*CW*MB*MW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (6*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(4*MZ*Pi^(3/2)*SW2) - 
    (2*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2) + (2*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(3*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (2*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(24*MW2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (4*MW2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(24*MW2*MZ*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (24*MZ*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHWB*CW2*MB*MH2*
      Log[\[Mu]^2/MH2]*tag[delmw])/(8*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (24*MW2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHW*CW2*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (8*MW2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*
      Log[\[Mu]^2/MH2]*tag[delmw])/(24*MW2^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (8*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(8*MZ*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHW*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmw])/
     (8*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW2*MB*MH2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(24*MZ*Pi^(3/2)*SW2^3) - 
    (7*Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MZ*Pi^(3/2)*SW2^3) + (13*Sqrt[alfa]*CHWB*CW2*MB*MW2^3*
      Log[\[Mu]^2/MW2]*tag[delmw])/(12*MZ*MZ2^2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MZ*MZ2*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*
      Log[\[Mu]^2/MW2]*tag[delmw])/(MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MZ*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHW*CW2*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(4*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHW*CW2*MB*MW*MW2*SW*
      Log[\[Mu]^2/MW2]*tag[delmw])/(4*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MZ*Pi^(3/2)*SW2^2) + (7*Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(24*MZ*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (12*MZ*Pi^(3/2)*SW2^2) - (13*Sqrt[alfa]*CHWB*MB*MW2^3*Log[\[Mu]^2/MW2]*
      tag[delmw])/(12*MZ*MZ2^2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*MB*MH2*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*MZ*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (13*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (12*MZ*MZ2*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(24*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (4*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(4*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmw])/
     (4*MZ2*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MW2]*
      tag[delmw])/(4*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*
      Log[\[Mu]^2/MW2]*tag[delmw])/(24*MW2*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (12*MZ*Pi^(3/2)*SW2) + (2*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(MZ2*Pi^(3/2)*SW2) - 
    (13*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (12*MZ*MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*
      Log[\[Mu]^2/MW2]*tag[delmw])/(24*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (4*MZ*Pi^(3/2)*SW2) + (7*Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(6*MZ*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (4*MZ*MZ2*Pi^(3/2)*SW2^3) - (17*Sqrt[alfa]*CHWB*CW2*MB*MZ2*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(24*MZ*Pi^(3/2)*SW2^3) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (24*MW2*MZ*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHW*CW2*MB*MW*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(8*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (8*MW2*Pi^(3/2)*SW2^3) - (7*Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(6*MZ*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (4*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(4*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (17*Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (24*MZ*Pi^(3/2)*SW2^2) + (17*Sqrt[alfa]*CHWB*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(8*MZ*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (24*MW2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*
      Log[\[Mu]^2/MZ2]*tag[delmw])/(4*MW2*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (8*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(8*MW2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MZ2]*tag[delmw])/(Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (4*MZ*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(24*MW2*Pi^(3/2)*SW2) - 
    (17*Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (8*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(24*MW2^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (4*MW2*MZ*Pi^(3/2)*SW2) + (23*Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmz])/(3*MZ*(-MW2 + MZ2)*Pi^(3/2)*
      SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2^2*tag[delmz])/
     (2*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2^3*tag[delmz])/(4*MZ*MZ2*(-MW2 + MZ2)*
      Pi^(3/2)*SW2^2) - (11*Sqrt[alfa]*CHWB*CW2*MB*MH2*MZ2*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (19*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*tag[delmz])/
     (18*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (23*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmz])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*
      SW2^2) + (7*Sqrt[alfa]*CHB*CW2*MB*MW*MW2*SW*tag[delmz])/
     (8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHW*CW2*MB*MW*MW2*SW*
      tag[delmz])/(8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW*MW2^2*SW*tag[delmz])/
     (4*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW*MW2^2*SW*tag[delmz])/
     (4*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW*MZ2*SW*tag[delmz])/((-MW2 + MZ2)*Pi^(3/2)*
      SW2^2) + (3*Sqrt[alfa]*CHW*CW2*MB*MW*MZ2*SW*tag[delmz])/
     (8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHB*CW2*MB*MW*MZ2^2*SW*
      tag[delmz])/(8*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*tag[delmz])/(18*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*tag[delmz])/(24*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*tag[delmz])/(48*MW2*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*tag[delmz])/(144*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*tag[delmz])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*
      SW2) + (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*tag[delmz])/
     (8*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmz])/(2*MZ*(-MW2 + MZ2)*Pi^(3/2)*
      SW2) - (Sqrt[alfa]*CHWB*CW2*MB*MH2*MZ2*tag[delmz])/
     (4*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (25*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*tag[delmz])/
     (72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (2*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmz])/(9*MZ*(-MW2 + MZ2)*Pi^(3/2)*
      SW2) + (5*Sqrt[alfa]*CHB*CW2*MB*MH2*MW*SW*tag[delmz])/
     (8*(-MW2 + MZ2)*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHW*CW2*MB*MH2*MW*SW*
      tag[delmz])/(8*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHB*CW2*MB*MH2*MW*MZ2*SW*tag[delmz])/
     (8*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (7*Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (6*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (2*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (2*Sqrt[alfa]*CHWB*CW2*MB*MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (3*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (2*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (2*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MH2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     ((-MW2 + MZ2)*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MH2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     ((-MW2 + MZ2)*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MW*MW2*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/((-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (2*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*CW2*MB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (2*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (2*Sqrt[alfa]*CHB*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     ((-MW2 + MZ2)*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MW*MZ2*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/((-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (2*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (12*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(48*MW2*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (4*MW2*Pi^(3/2)*SW2) + (31*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(8*MZ*(-MW2 + MZ2)*Pi^(3/2)*
      SW2^2) - (4*Sqrt[alfa]*CHWB*CW2*MB*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (8*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (3*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^2*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(MZ2^2*Pi^(3/2)*SW2) + 
    (17*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (12*MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(48*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (3*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (19*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (11*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2^2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (2*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MZ2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (2*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*Log[\[Mu]^2/MH2]*tag[delmz])/
     (16*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MH2^2*MW*Log[\[Mu]^2/MH2]*
      tag[delmz])/(48*MW2*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (8*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MZ2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (4*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHB*CW2*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[delmz])/
     (8*(-MW2 + MZ2)*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHW*CW2*MB*MH2*MW*SW*
      Log[\[Mu]^2/MH2]*tag[delmz])/(8*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHB*CW2*MB*MH2*MW*MZ2*SW*Log[\[Mu]^2/MH2]*tag[delmz])/
     (8*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (7*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (4*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (7*Sqrt[alfa]*CHWB*CW2*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmz])/
     (4*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MW*MW2*SW*
      Log[\[Mu]^2/MW2]*tag[delmz])/(4*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (4*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (4*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW*MZ2*SW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (4*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MW2]*tag[delmz])/
     (12*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmz])/(MZ2^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (3*MZ2*Pi^(3/2)*SW2) - (11*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmz])/(3*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (2*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MH2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (13*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (7*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHB*CW2*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - (3*Sqrt[alfa]*CHW*CW2*MB*MW*MW2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz])/(8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHB*CW2*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (4*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHW*CW2*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz])/(8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHB*CW2*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (8*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MW*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (48*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz])/(48*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (8*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (4*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*tag[delmw]*tag[fer1])/
     (18*MW*Pi^(3/2)*SW2^2) + (5*Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*Nc*tag[delmw]*
      tag[fer1])/(18*MW*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*tag[delmw]*tag[fer1])/(18*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW2*tag[delmw]*tag[fer1])/(18*MW*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*tag[delmw]*tag[fer1])/(18*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW2*Nc*tag[delmw]*tag[fer1])/
     (18*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(6*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (6*MW*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(6*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (6*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(6*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (6*MW*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*tag[delmz]*
      tag[fer1])/(36*MZ*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHWB*CW2^2*MB*MZ2*tag[delmz]*tag[fer1])/
     (36*MZ*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*Nc*tag[delmz]*
      tag[fer1])/(18*MZ*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*tag[delmz]*tag[fer1])/(6*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*tag[delmz]*tag[fer1])/
     (9*MZ2*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*tag[delmz]*
      tag[fer1])/(12*MW2*Pi^(3/2)*SW2) + 
    (55*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*tag[delmz]*tag[fer1])/
     (162*Pi^(3/2)*SW2) - (25*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Nc*tag[delmz]*
      tag[fer1])/(81*MZ2*Pi^(3/2)*SW2) - 
    (55*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Nc*tag[delmz]*tag[fer1])/
     (324*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(12*MZ*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2^2*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (12*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(6*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(3*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (4*MW2*Pi^(3/2)*SW2) + (11*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(54*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (27*MZ2*Pi^(3/2)*SW2) - (11*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Nc*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(108*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2*MZ*Nc*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(4*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MH2*MT2*MW*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(2*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MH2*MT2*MZ*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MT2^2*MZ*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(MZ2*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*tag[delmw]*tag[fer3])/
     (18*MZ*Pi^(3/2)*SW2^3) - (5*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmw]*
      tag[fer3])/(18*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*tag[delmw]*tag[fer3])/
     (12*MW2*MZ*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*Nc*tag[delmw]*
      tag[fer3])/(18*MZ*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*tag[delmw]*tag[fer3])/
     (12*MZ*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Nc*tag[delmw]*
      tag[fer3])/(18*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (5*Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*tag[delmw]*tag[fer3])/
     (18*MW*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHWB*MB*MW2*tag[delmw]*tag[fer3])/
     (18*MZ*Pi^(3/2)*SW2^2) + (5*Sqrt[alfa]*CHWB*MB*MW2^2*tag[delmw]*
      tag[fer3])/(18*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (18*MW*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3])/(12*MW2*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Nc*tag[delmw]*tag[fer3])/(18*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*tag[delmw]*tag[fer3])/
     (12*MZ*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MW2^2*Nc*tag[delmw]*
      tag[fer3])/(18*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*tag[delmw]*tag[fer3])/(9*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW2*tag[delmw]*tag[fer3])/(18*MW*Pi^(3/2)*SW2) + 
    (2*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*tag[delmw]*tag[fer3])/(9*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Nc*tag[delmw]*tag[fer3])/
     (12*MW2^2*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MW2*Nc*tag[delmw]*
      tag[fer3])/(18*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(12*MZ*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(12*MW2*MZ*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(6*MZ*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(6*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(12*MW2*MZ*Pi^(3/2)*
      SW2^2) - (Sqrt[alfa]*CHWB*MB*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(6*MZ*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*MZ*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MT2*MW2*Nc*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*
      SW2^2) + (Sqrt[alfa]*CHWB*MB*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(6*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (6*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Nc*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(12*MW2^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(12*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (6*MZ*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(12*MW2*MZ*Pi^(3/2)*SW2^3) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (12*MZ*MZ2*Pi^(3/2)*SW2^3) + (Sqrt[alfa]*CHWB*CW2*MB*MT2*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(6*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (6*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3])/(12*MW2*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (12*MZ*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MT2*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(6*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (12*MW2^2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(6*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (6*MZ*Pi^(3/2)*SW2^3) - (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(6*MZ*MZ2*Pi^(3/2)*SW2^3) + 
    (Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (6*MW*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(6*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (6*MZ*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW*CW2*MB*MW2*Nc*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(6*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (3*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(6*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (6*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(6*MW*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*tag[delmz]*tag[fer3])/
     (36*MZ*Pi^(3/2)*SW2^2) - (5*Sqrt[alfa]*CHWB*CW2^2*MB*MZ2*tag[delmz]*
      tag[fer3])/(36*MZ*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmz]*tag[fer3])/
     (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmz]*tag[fer3])/
     (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*Nc*tag[delmz]*tag[fer3])/
     (18*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Nc*tag[delmz]*
      tag[fer3])/(18*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Nc*tag[delmz]*tag[fer3])/
     (18*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*tag[delmz]*tag[fer3])/(3*Pi^(3/2)*SW2) - 
    (10*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*tag[delmz]*tag[fer3])/
     (9*MZ2*Pi^(3/2)*SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*tag[delmz]*
      tag[fer3])/(6*MW2*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*tag[delmz]*tag[fer3])/
     (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmz]*tag[fer3])/
     (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (25*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*tag[delmz]*tag[fer3])/(81*Pi^(3/2)*SW2) - 
    (26*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Nc*tag[delmz]*tag[fer3])/
     (81*MZ2*Pi^(3/2)*SW2) - (59*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Nc*tag[delmz]*
      tag[fer3])/(324*MW2*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(9*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(9*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*Pi^(3/2)*SW2) - (7*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2) - 
    (8*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2) + 
    (10*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2*Pi^(3/2)*SW2) - 
    (4*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2*Pi^(3/2)*SW2) - 
    (17*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(216*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(3*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(3*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW2*MB*MT2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(18*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (2*Sqrt[alfa]*CHWB*CW2*MB*MT2*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(9*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2*MZ2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
     (18*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (17*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(108*MW2*Pi^(3/2)*SW2) + 
    (8*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2) - 
    (10*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (12*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2^2*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (6*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Nc*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(18*MZ*(-MW2 + MZ2)*Pi^(3/2)*
      SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (Pi^(3/2)*SW2) - (2*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(3*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (2*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
    (2*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (9*Pi^(3/2)*SW2) - (2*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(9*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MW2*tag[QEDxQCD])/
     (4*MZ*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MW2^2*tag[QEDxQCD])/
     (MZ*MZ2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MZ2*tag[QEDxQCD])/
     (8*MZ*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MZ*Sqrt[Pi]*tag[QEDxQCD])/54 - 
    (2*Sqrt[alfa]*CHWB*MB*MW2*MZ*Sqrt[Pi]*tag[QEDxQCD])/(9*MH2) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Sqrt[Pi]*tag[QEDxQCD])/(27*MH2^2) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Sqrt[Pi]*tag[QEDxQCD])/(27*MZ2^2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*Sqrt[Pi]*tag[QEDxQCD])/(9*MZ2) + 
    (8*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Sqrt[Pi]*tag[QEDxQCD])/(27*MH2*MZ2) + 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*Sqrt[Pi]*tag[QEDxQCD])/(27*MH2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*Sqrt[Pi]*tag[QEDxQCD])/(9*MH2^2) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*Sqrt[Pi]*tag[QEDxQCD])/(54*MH2^2) + 
    (2*Sqrt[alfa]*CHB*MB*MW*SW*tag[QEDxQCD])/(9*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHW*MB*MW*SW*tag[QEDxQCD])/(9*Pi^(3/2)) + 
    (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - 
    (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - 
    (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) + 
    (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHB*MB*MW*Sqrt[Pi]*SW*tag[QEDxQCD])/27 - 
    (Sqrt[alfa]*CHW*MB*MW*Sqrt[Pi]*SW*tag[QEDxQCD])/27 + 
    (8*Sqrt[alfa]*CHB*MB*MW*MW2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2) - 
    (8*Sqrt[alfa]*CHW*MB*MW*MW2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MZ2) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MZ2) - 
    (2*Sqrt[alfa]*CHB*MB*MW*MZ2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MZ2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2^2) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2^2) + 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2^2) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^2*Sqrt[Pi]*SW*tag[QEDxQCD])/(27*MH2^2) + 
    (7*Sqrt[alfa]*CHWB*MB*MW2*tag[QEDxQCD])/(18*MZ*Pi^(3/2)*SW2) + 
    (7*Sqrt[alfa]*CHWB*MB*MW2^2*tag[QEDxQCD])/(3*MH2*MZ*Pi^(3/2)*SW2) + 
    (4*Sqrt[alfa]*CHWB*MB*MW2^3*tag[QEDxQCD])/(9*MZ*MZ2^2*Pi^(3/2)*SW2) - 
    (7*Sqrt[alfa]*CHWB*MB*MW2^2*tag[QEDxQCD])/(9*MZ*MZ2*Pi^(3/2)*SW2) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2^3*tag[QEDxQCD])/(3*MH2*MZ*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MZ2*tag[QEDxQCD])/(18*MZ*Pi^(3/2)*SW2) - 
    (7*Sqrt[alfa]*CHWB*MB*MW2*MZ2*tag[QEDxQCD])/(6*MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MZ2^2*tag[QEDxQCD])/(6*MH2*MZ*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHB*MB*MW*SW2*tag[QEDxQCD])/(36*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHW*MB*MW*SW2*tag[QEDxQCD])/(36*Pi^(3/2)*SW) + 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW2*tag[QEDxQCD])/(9*MH2*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW2*tag[QEDxQCD])/(9*MH2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHB*MB*MW*MW2*SW2*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHW*MB*MW*MW2*SW2*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2*SW2*tag[QEDxQCD])/(9*MH2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW2*tag[QEDxQCD])/(9*MH2*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHWB*MB*MW2*MZ*B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/
     (3*MH2*Pi^(3/2)) - (8*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*B0i[bb0, MH2, 0, MZ2]*
      tag[QEDxQCD])/(9*MH2*MZ2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*B0i[bb0, MH2, 0, MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (2*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*B0i[bb0, MH2, 0, MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/(2*MZ*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/
     (9*MH2*MZ*Pi^(3/2)) - (2*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MB2]*
      tag[QEDxQCD])/(3*MZ*MZ2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/(12*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/
     (3*MH2*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MB2]*
      tag[QEDxQCD])/(18*MH2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/(9*Pi^(3/2)) - 
    (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/(9*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*
      Log[\[Mu]^2/MB2]*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/
     (9*MZ2*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*MZ2*SW*Log[\[Mu]^2/MB2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (Sqrt[alfa]*CHB*MB*MW*SW2*Log[\[Mu]^2/MB2]*
      tag[QEDxQCD])/(18*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHW*MB*MW*SW2*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/
     (18*Pi^(3/2)*SW) - (2*Sqrt[alfa]*CHB*MB*MW*MW2*SW2*Log[\[Mu]^2/MB2]*
      tag[QEDxQCD])/(9*MZ2*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*SW2*Log[\[Mu]^2/MB2]*tag[QEDxQCD])/
     (9*MZ2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHWB*MB*MZ*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(36*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MW2*MZ*
      Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/(3*MH2*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) + (2*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(9*MZ2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (6*MZ2*Pi^(3/2)) - (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(9*MH2*MZ2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (18*MH2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(6*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (36*MH2^2*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(18*Pi^(3/2)) + (Sqrt[alfa]*CHW*MB*MW*SW*
      Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/(18*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + (2*Sqrt[alfa]*CHB*MB*MW*MW2*SW*
      Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (9*MZ2*Pi^(3/2)) + (Sqrt[alfa]*CHB*MB*MW*MZ2*SW*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (2*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MH2]^2*
      tag[QEDxQCD])/(18*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MH2]^2*tag[QEDxQCD])/
     (18*MH2^2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MZ*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(18*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(3*MH2*Pi^(3/2)) - (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) - (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(9*MZ2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(3*MZ2*Pi^(3/2)) + (8*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/
     (9*MH2*MZ2*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MZ*MZ2*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(3*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(18*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(9*Pi^(3/2)) - (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(9*Pi^(3/2)) + 
    (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) - (2*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (2*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/(MH2 - MZ2)]*tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/(MH2 - MZ2)]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(6*MZ*Pi^(3/2)) - 
    (8*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2*MZ*Pi^(3/2)) - (2*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MZ*MZ2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(36*MZ*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (3*MH2*MZ*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*MZ*Pi^(3/2)) + 
    (7*Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (18*MZ*Pi^(3/2)*SW2) + (7*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(3*MH2*MZ*Pi^(3/2)*SW2) + 
    (4*Sqrt[alfa]*CHWB*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MZ*MZ2^2*Pi^(3/2)*SW2) - (7*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MZ*MZ2*Pi^(3/2)*SW2) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (3*MH2*MZ*MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(18*MZ*Pi^(3/2)*SW2) - 
    (7*Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (6*MH2*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(6*MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHB*MB*MW*SW2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (6*Pi^(3/2)*SW) - (Sqrt[alfa]*CHW*MB*MW*SW2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(6*Pi^(3/2)*SW) + (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW2*
      Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)*SW) - 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)*SW) - (2*Sqrt[alfa]*CHB*MB*MW*MW2*SW2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(3*MZ2*Pi^(3/2)*SW) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*SW2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (3*MZ2*Pi^(3/2)*SW) - (Sqrt[alfa]*CHB*MB*MW*MZ2*SW2*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW2*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)*SW) + (Sqrt[alfa]*CHWB*MB*MZ*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(18*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(3*MH2*Pi^(3/2)) + (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MZ2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(3*MZ2*Pi^(3/2)) - (8*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2*MZ2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(3*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(18*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*Pi^(3/2)) + (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MB2]*
      Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*Pi^(3/2)) - 
    (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) - (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (2*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MB2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (18*Pi^(3/2)) - (2*Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MH2]*
      Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(3*MH2*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MZ2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(3*MZ2*Pi^(3/2)) + (8*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2*MZ2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*
      Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(3*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(18*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*Pi^(3/2)) - (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MH2]*
      Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*Pi^(3/2)) + 
    (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) + (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + (2*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MH2]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MZ*Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(18*Pi^(3/2)) + (2*Sqrt[alfa]*CHWB*MB*MW2*MZ*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (3*MH2*Pi^(3/2)) + (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) + (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MZ2^2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/(MH2 - MZ2)]*
      Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(3*MZ2*Pi^(3/2)) - 
    (8*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*MZ2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (3*MH2^2*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (18*MH2^2*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/(MH2 - MZ2)]*
      Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/(9*Pi^(3/2)) + 
    (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*
      tag[QEDxQCD])/(9*Pi^(3/2)) - (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MZ2*Pi^(3/2)) - (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MZ2*Pi^(3/2)) + (2*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (2*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (4*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) - (4*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) + (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*
      Log[\[Mu]^2/(MH2 - MZ2)]*Log[\[Mu]^2/MZ2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MZ*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(36*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MW2*MZ*
      Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/(3*MH2*Pi^(3/2)) - 
    (2*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) - (2*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(9*MZ2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (6*MZ2*Pi^(3/2)) + (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(9*MH2*MZ2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (18*MH2*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(6*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (36*MH2^2*Pi^(3/2)) + (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(18*Pi^(3/2)) - (Sqrt[alfa]*CHW*MB*MW*SW*
      Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/(18*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (2*Sqrt[alfa]*CHB*MB*MW*MW2*SW*
      Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (9*MZ2*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (2*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) + 
    (2*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) + (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MZ2]^2*
      tag[QEDxQCD])/(18*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MZ2]^2*tag[QEDxQCD])/
     (18*MH2^2*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MZ*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(18*Pi^(3/2)) + (2*Sqrt[alfa]*CHWB*MB*MW2*MZ*
      PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/(3*MH2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) + (4*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(9*MZ2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (3*MZ2*Pi^(3/2)) - (8*Sqrt[alfa]*CHWB*MB*MW2^2*MZ*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(9*MH2*MZ2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) - (Sqrt[alfa]*CHWB*MB*MW2*MZ*MZ2*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(3*MH2^2*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MZ*MZ2^2*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (18*MH2^2*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*SW*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(9*Pi^(3/2)) + (Sqrt[alfa]*CHW*MB*MW*SW*
      PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/(9*Pi^(3/2)) - 
    (8*Sqrt[alfa]*CHB*MB*MW*MW2*SW*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (9*MH2*Pi^(3/2)) + (8*Sqrt[alfa]*CHW*MB*MW*MW2*SW*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + (4*Sqrt[alfa]*CHB*MB*MW*MW2*SW*
      PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)) - 
    (4*Sqrt[alfa]*CHW*MB*MW*MW2*SW*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (9*MZ2*Pi^(3/2)) + (2*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(9*MH2*Pi^(3/2)) - (2*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*
      PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/(9*MH2*Pi^(3/2)) + 
    (4*Sqrt[alfa]*CHB*MB*MW*MW2*MZ2*SW*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) - (4*Sqrt[alfa]*CHW*MB*MW*MW2*MZ2*SW*
      PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (Sqrt[alfa]*CHB*MB*MW*MZ2^2*SW*PolyLog[2, MZ2/MH2]*tag[QEDxQCD])/
     (9*MH2^2*Pi^(3/2)) + (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*PolyLog[2, MZ2/MH2]*
      tag[QEDxQCD])/(9*MH2^2*Pi^(3/2)) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MH2*tag[delmb]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW2*tag[delmb]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2^2*tag[delmb]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MH2*tag[delmb]*
      tag[tadpole])/(8*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2*tag[delmb]*tag[tadpole])/(4*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2^2*tag[delmb]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MZ2*tag[delmb]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*MZ2*tag[delmb]*tag[tadpole])/
     (8*CW2*MH2*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MZ2*tag[delmb]*
      tag[tadpole])/(8*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ2*tag[delmb]*tag[tadpole])/
     (4*MH2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MZ2^2*tag[delmb]*
      tag[tadpole])/(2*MH2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MW2^2*SW*tag[delmb]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHB*MB*MW2*MZ2*SW*tag[delmb]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MW2*MZ2*SW*tag[delmb]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHB*MB*MZ2^2*SW*tag[delmb]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmb]*tag[tadpole])/(8*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*CW*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmb]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (4*MZ*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmb]*tag[tadpole])/(2*MH2*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHW*MB*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(16*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb]*
      tag[tadpole])/(8*CW2*MH2*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (8*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(4*MH2*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHB*MB*MW2*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHW*MB*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHB*MB*MZ2^2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MH2*tag[delmw]*tag[tadpole])/
     (8*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*tag[delmw]*
      tag[tadpole])/(4*MZ*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MZ2*tag[delmw]*
      tag[tadpole])/(8*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*tag[delmw]*tag[tadpole])/
     (4*MH2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(2*MH2*MZ*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHW*CW2*MB*MH2*SW*tag[delmw]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MW2*SW*tag[delmw]*
      tag[tadpole])/(4*MW*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*CW2*MB*MW2^2*SW*tag[delmw]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MZ2*SW*tag[delmw]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MW2*MZ2*SW*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MW2*MZ2*SW*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MZ2^2*SW*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MZ2^2*SW*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MH2*tag[delmw]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW2*tag[delmw]*
      tag[tadpole])/(4*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MH2*tag[delmw]*
      tag[tadpole])/(8*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*tag[delmw]*tag[tadpole])/(4*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MZ2*tag[delmw]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MZ2*tag[delmw]*tag[tadpole])/(8*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2*MZ2*tag[delmw]*tag[tadpole])/
     (4*MH2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MZ2^2*tag[delmw]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MH2*SW*tag[delmw]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW2*SW*tag[delmw]*tag[tadpole])/(4*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW2^2*SW*tag[delmw]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MZ2*SW*tag[delmw]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHB*MB*MW2*MZ2*SW*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MW2*MZ2*SW*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHB*MB*MZ2^2*SW*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MZ2^2*SW*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (8*MZ*Pi^(3/2)*SW2^2) - (3*Sqrt[alfa]*CHW*CW2*MB*MH2*SW*Log[\[Mu]^2/MH2]*
      tag[delmw]*tag[tadpole])/(8*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw]*tag[tadpole])/(8*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHW*MB*MH2*SW*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(4*MZ*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MW2*SW*
      Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/(4*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHW*CW2*MB*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (4*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*CW*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (4*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(2*MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW2*SW*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (4*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MW2^2*SW*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(MH2*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (8*MZ*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*
      Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/(4*MH2*MZ*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHW*CW2*MB*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/(8*MW*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHB*CW2*MB*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHW*CW2*MB*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHB*CW2*MB*MZ2^2*SW*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHW*CW2*MB*MZ2^2*SW*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(8*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MZ*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*CW*MB*MZ2^2*
      Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (2*MH2*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MZ2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(8*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHB*MB*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MW2*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHB*MB*MZ2^2*SW*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MZ2^2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MH2*tag[delmz]*tag[tadpole])/
     (4*MZ*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHWB*CW2*MB*MW2*tag[delmz]*
      tag[tadpole])/(8*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (MH2*MZ*Pi^(3/2)*SW2^2) - (3*Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*tag[delmz]*
      tag[tadpole])/(8*MZ*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (4*MZ*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2^3*tag[delmz]*
      tag[tadpole])/(2*MH2*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MZ2*tag[delmz]*tag[tadpole])/
     (4*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*tag[delmz]*
      tag[tadpole])/(2*MH2*MZ*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*tag[delmz]*tag[tadpole])/
     (4*MH2*MZ*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHB*CW2*MB*MH2*SW*tag[delmz]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MW2*SW*tag[delmz]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MW2*SW*tag[delmz]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MW2^2*SW*tag[delmz]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MW2^2*SW*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHB*CW2*MB*MH2*MW2*SW*tag[delmz]*tag[tadpole])/
     (8*MW*MZ2*Pi^(3/2)*SW2^2) + (3*Sqrt[alfa]*CHW*CW2*MB*MH2*MW2*SW*
      tag[delmz]*tag[tadpole])/(8*MW*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW2^2*SW*tag[delmz]*tag[tadpole])/
     (4*MW*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MW2^2*SW*tag[delmz]*
      tag[tadpole])/(4*MW*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW2^3*SW*tag[delmz]*tag[tadpole])/
     (2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MW2^3*SW*
      tag[delmz]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MZ2*SW*tag[delmz]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHB*CW2*MB*MW2*MZ2*SW*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW2*MZ2*SW*tag[delmz]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHB*CW2*MB*MZ2^2*SW*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHWB*CW*MB*MH2*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MW2*tag[delmz]*
      tag[tadpole])/(8*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW*MB*MZ2*tag[delmz]*
      tag[tadpole])/(16*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MZ2^2*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*CW2*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmz]*tag[tadpole])/(4*MZ*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[delmz]*
      tag[tadpole])/(8*MZ*MZ2*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHB*CW2*MB*MH2*SW*Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2^2) - (3*Sqrt[alfa]*CHB*CW2*MB*MH2*MW2*SW*
      Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/(8*MW*MZ2*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHW*CW2*MB*MH2*MW2*SW*Log[\[Mu]^2/MH2]*tag[delmz]*
      tag[tadpole])/(8*MW*MZ2*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHWB*CW*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmz]*tag[tadpole])/(2*MZ*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (MH2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW2*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmz]*tag[tadpole])/(4*MZ*MZ2*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (2*MH2*MZ*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHB*CW2*MB*MW2*SW*
      Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/(4*MW*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHB*CW2*MB*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHW*CW2*MB*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (4*MW*MZ2*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MW2^2*SW*
      Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/(4*MW*MZ2*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHB*CW2*MB*MW2^3*SW*Log[\[Mu]^2/MW2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHW*CW2*MB*MW2^3*SW*Log[\[Mu]^2/MW2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*CW*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmz]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (8*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(4*MZ*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHWB*CW2*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MZ*Pi^(3/2)*SW2^2) + 
    (9*Sqrt[alfa]*CHWB*CW2*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (4*MH2*MZ*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHB*CW2*MB*MW2*SW*
      Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/(8*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHW*CW2*MB*MW2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHB*CW2*MB*MZ2*SW*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(8*MW*Pi^(3/2)*SW2^2) - 
    (3*Sqrt[alfa]*CHB*CW2*MB*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHW*CW2*MB*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
    (3*Sqrt[alfa]*CHB*CW2*MB*MZ2^2*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*CW*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*tag[delmb]*
      tag[fer3]*tag[tadpole])/(MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MT2^2*Nc*SW*tag[delmw]*
      tag[fer3]*tag[tadpole])/(MH2*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3]*tag[tadpole])/(MH2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MT2^2*Nc*SW*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHW*CW2*MB*MT2^2*Nc*SW*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW*MB*MT2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3]*tag[tadpole])/(MH2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MT2^2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW2) - 
    (2*Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (MH2*MZ*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*MW2*Nc*
      tag[delmz]*tag[fer3]*tag[tadpole])/(MH2*MZ*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MT2^2*Nc*SW*tag[delmz]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW2^2) + (Sqrt[alfa]*CHB*CW2*MB*MT2^2*MW2*Nc*SW*
      tag[delmz]*tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*CW2*MB*MT2^2*MW2*Nc*SW*tag[delmz]*tag[fer3]*tag[tadpole])/
     (MH2*MW*MZ2*Pi^(3/2)*SW2^2) - (Sqrt[alfa]*CHWB*CW*MB*MT2^2*Nc*tag[delmz]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2) - 
    (2*Sqrt[alfa]*CHWB*CW2*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(MH2*MZ*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHWB*CW2*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(MH2*MZ*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHB*CW2*MB*MT2^2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW2^2) + 
    (Sqrt[alfa]*CHB*CW2*MB*MT2^2*MW2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHW*CW2*MB*MT2^2*MW2*Nc*SW*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*tag[zetaE])/(6*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MH2*tag[zetaE])/(8*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CHWB*MB*MW2*tag[zetaE])/(4*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CHWB*MB*MZ2*tag[zetaE])/(8*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CHB*MB*MW*SW*tag[zetaE])/(8*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW*SW*tag[zetaE])/(8*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MH2*MW*SW*tag[zetaE])/(8*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHB*MB*MH2*MW*SW*tag[zetaE])/(8*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MH2*MW*SW*tag[zetaE])/(8*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHB*MB*MW*MW2*SW*tag[zetaE])/(4*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MW*MW2*SW*tag[zetaE])/(4*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*tag[zetaE])/(8*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MH2*Log[\[Mu]^2/MH2]*tag[zetaE])/(8*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CHW*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[zetaE])/
     (8*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHB*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*
      tag[zetaE])/(8*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[zetaE])/
     (8*MZ2*Pi^(3/2)*SW2) + (7*Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MW2]*
      tag[zetaE])/(4*Pi^(3/2)) - (7*Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[zetaE])/(4*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MW2]*
      tag[zetaE])/(4*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHB*MB*MW*MW2*SW*
      Log[\[Mu]^2/MW2]*tag[zetaE])/(4*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[zetaE])/
     (4*MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[zetaE])/(8*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MZ2]*
      tag[zetaE])/(8*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MZ2]*
      tag[zetaE])/(8*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[zetaE])/(8*MW2*Pi^(3/2)*SW2) - 
    (4*Sqrt[alfa]*CHWB*CW*MB*MW*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
     (27*Pi^(3/2)) + (3*Sqrt[alfa]*CHWB*MB*MH2*tag[tadpole]*tag[zetaE])/
     (8*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MW2*tag[tadpole]*tag[zetaE])/
     (4*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MW2^2*tag[tadpole]*tag[zetaE])/
     (2*MH2*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MZ2*tag[tadpole]*tag[zetaE])/
     (8*MZ*Pi^(3/2)) + (Sqrt[alfa]*CHWB*MB*MZ2^2*tag[tadpole]*tag[zetaE])/
     (4*MH2*MZ*Pi^(3/2)) - (Sqrt[alfa]*CHB*MB*MW*SW*tag[tadpole]*tag[zetaE])/
     (8*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHW*MB*MW*SW*tag[tadpole]*tag[zetaE])/
     (8*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHW*MB*MH2*MW*SW*tag[tadpole]*tag[zetaE])/
     (8*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHW*MB*MW*MW2*SW*tag[tadpole]*
      tag[zetaE])/(2*MH2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHB*MB*MH2*MW*SW*
      tag[tadpole]*tag[zetaE])/(8*MZ2*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHW*MB*MH2*MW*SW*tag[tadpole]*tag[zetaE])/
     (8*MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHB*MB*MW*MW2*SW*tag[tadpole]*
      tag[zetaE])/(4*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW*MW2*SW*tag[tadpole]*tag[zetaE])/
     (4*MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHB*MB*MW*MW2^2*SW*tag[tadpole]*
      tag[zetaE])/(2*MH2*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW*MW2^2*SW*tag[tadpole]*tag[zetaE])/
     (2*MH2*MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHB*MB*MW*MZ2*SW*tag[tadpole]*
      tag[zetaE])/(4*MH2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*tag[tadpole]*tag[zetaE])/
     (4*MH2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*tag[tadpole]*
      tag[zetaE])/(8*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*
      tag[tadpole]*tag[zetaE])/(4*MH2*MW2*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaE])/
     (8*MZ*Pi^(3/2)) - (3*Sqrt[alfa]*CHW*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*
      tag[tadpole]*tag[zetaE])/(8*MW2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHB*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaE])/
     (8*MZ2*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MH2*MW*SW*Log[\[Mu]^2/MH2]*
      tag[tadpole]*tag[zetaE])/(8*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaE])/
     (4*MZ*Pi^(3/2)) + (3*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaE])/(2*MH2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaE])/
     (4*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaE])/(2*MH2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHB*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaE])/
     (4*MZ2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MW*MW2*SW*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaE])/(4*MZ2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHB*MB*MW*MW2^2*SW*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaE])/
     (2*MH2*MZ2*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MW*MW2^2*SW*
      Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaE])/(2*MH2*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaE])/
     (8*MZ*Pi^(3/2)) + (3*Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaE])/(4*MH2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CHB*MB*MW*SW*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaE])/
     (8*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHW*MB*MW*SW*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaE])/(8*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHB*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaE])/
     (4*MH2*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHW*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaE])/(4*MH2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MW*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaE])/
     (8*MW2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHW*MB*MW*MZ2^2*SW*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaE])/(4*MH2*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaE])/
     (MH2*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MT2^2*MW2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaE])/(MH2*MZ*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MT2^2*MW*Nc*SW*tag[fer3]*tag[tadpole]*tag[zetaE])/
     (MH2*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHB*MB*MT2^2*MW*Nc*SW*tag[fer3]*
      tag[tadpole]*tag[zetaE])/(MH2*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MT2^2*MW*Nc*SW*tag[fer3]*tag[tadpole]*tag[zetaE])/
     (MH2*MZ2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[fer3]*tag[tadpole]*tag[zetaE])/(MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaE])/(MH2*MZ*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHW*MB*MT2^2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaE])/(MH2*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHB*MB*MT2^2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaE])/(MH2*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHW*MB*MT2^2*MW*Nc*SW*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaE])/(MH2*MZ2*Pi^(3/2)*SW2) + 
    (73*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*tag[zetaMB])/(144*(MT2 - MW2)^2*Pi^(3/2)*
      SW2) - (5*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*tag[zetaMB])/
     (32*(MT2 - MW2)^2*MW2*Pi^(3/2)*SW2) - 
    (103*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2*tag[zetaMB])/
     (288*(MT2 - MW2)^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^2*tag[zetaMB])/(144*(MT2 - MW2)^2*Pi^(3/2)*
      SW2) - (5*Sqrt[alfa]*CHWB*MB*MT2^3*tag[zetaMB])/
     (16*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (2*Sqrt[alfa]*CHWB*MB*MT2^2*MW2*tag[zetaMB])/(3*(MT2 - MW2)^2*MZ*Pi^(3/2)*
      SW2) - (Sqrt[alfa]*CHWB*MB*MT2*MW2^2*tag[zetaMB])/
     (48*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2^3*tag[zetaMB])/(3*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2*tag[zetaMB])/
     (36*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW2) + 
    (5*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^2*tag[zetaMB])/
     (18*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW2) - 
    (5*Sqrt[alfa]*CHWB*CW*MB*MW*MW2^3*tag[zetaMB])/(36*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW2) - (11*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MZ2*tag[zetaMB])/
     (144*(MT2 - MW2)^2*Pi^(3/2)*SW2) + 
    (11*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MZ2*tag[zetaMB])/
     (288*(MT2 - MW2)^2*MW2*Pi^(3/2)*SW2) + 
    (11*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*MZ2*tag[zetaMB])/
     (288*(MT2 - MW2)^2*Pi^(3/2)*SW2) + 
    (7*Sqrt[alfa]*CHWB*MB*MT2^2*MZ2*tag[zetaMB])/(48*(MT2 - MW2)^2*MZ*Pi^(3/2)*
      SW2) - (7*Sqrt[alfa]*CHWB*MB*MT2*MW2*MZ2*tag[zetaMB])/
     (24*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (7*Sqrt[alfa]*CHWB*MB*MW2^2*MZ2*tag[zetaMB])/(48*(MT2 - MW2)^2*MZ*Pi^(3/2)*
      SW2) + (3*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (8*(MT2 - MW2)^2*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*CW*MB*MT2^3*MW*
      Log[\[Mu]^2/MT2]*tag[zetaMB])/(16*(MT2 - MW2)^2*MW2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (8*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (4*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*(MT2 - MW2)^2*Pi^(3/2)*SW2) - (7*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2*
      Log[\[Mu]^2/MW2]*tag[zetaMB])/(16*(MT2 - MW2)^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*(MT2 - MW2)^2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MT2^2*MW2*
      Log[\[Mu]^2/MW2]*tag[zetaMB])/(4*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) - 
    (7*Sqrt[alfa]*CHWB*MB*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (4*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*(MT2 - MW2)^2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2*
      Log[\[Mu]^2/MZ2]*tag[zetaMB])/(6*(MT2 - MW2)^2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*(MT2 - MW2)^2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (2*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (3*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW2) - 
    (7*Sqrt[alfa]*CHWB*CW*MB*MT2*MW*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*(MT2 - MW2)^2*Pi^(3/2)*SW2) + (7*Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*MZ2*
      Log[\[Mu]^2/MZ2]*tag[zetaMB])/(48*(MT2 - MW2)^2*MW2*Pi^(3/2)*SW2) + 
    (7*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*(MT2 - MW2)^2*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MT2^2*MZ2*
      Log[\[Mu]^2/MZ2]*tag[zetaMB])/(8*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) + 
    (3*Sqrt[alfa]*CHWB*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (8*(MT2 - MW2)^2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*tag[tadpole]*tag[zetaMB])/(8*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MH2*MW*tag[tadpole]*tag[zetaMB])/
     (16*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MW2*tag[tadpole]*
      tag[zetaMB])/(4*MH2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MH2*tag[tadpole]*tag[zetaMB])/(8*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2*tag[tadpole]*tag[zetaMB])/(4*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MW2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*tag[tadpole]*
      tag[zetaMB])/(8*CW2*MH2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*MW2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MZ2*tag[tadpole]*tag[zetaMB])/
     (8*MZ*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MW2*MZ2*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MZ*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHW*MB*MW2^2*SW*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHB*MB*MW2*MZ2*SW*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHW*MB*MW2*MZ2*SW*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHB*MB*MZ2^2*SW*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHWB*CW*MB*MH2*MW*
      Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/(16*MW2*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (8*MZ*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(8*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MW*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(4*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MZ*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHW*MB*MW2^2*SW*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(2*MH2*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (8*CW2*MH2*Pi^(3/2)*SW2) - (Sqrt[alfa]*CHWB*CW*MB*MW*MZ2*
      Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/(16*MW2*Pi^(3/2)*SW2) - 
    (Sqrt[alfa]*CHWB*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (8*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHWB*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MZ*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHWB*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MZ*Pi^(3/2)*SW2) + (3*Sqrt[alfa]*CHB*MB*MW2*MZ2*SW*
      Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/(4*MH2*MW*Pi^(3/2)*SW2) - 
    (3*Sqrt[alfa]*CHW*MB*MW2*MZ2*SW*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*Pi^(3/2)*SW2) - (3*Sqrt[alfa]*CHB*MB*MZ2^2*SW*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW2*Pi^(3/2)*SW2) + (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(MH2*MZ*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MT2^2*MW*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(2*MH2*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(MH2*MZ*Pi^(3/2)*SW2)))/(8*MW*Sqrt[Pi]*SW) + 
 (CHWB*CW*MB*MH*MW*Nc*((17*alfa^(3/2)*MB)/(288*MW*Sqrt[Pi]*SW*SW2) + 
    (49*alfa^(3/2)*MB*MT2^5)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6)/(MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^3)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (9*alfa^(3/2)*MB*MH2)/(64*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2)/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2^6)/(64*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^7)/(4*MH2*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^4)/(32*MW*(MT2 - MW2)^3*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2)/(9*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (67*alfa^(3/2)*MB*MT2^4*MW2)/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2^5*MW2)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2^2*MW2)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (93*alfa^(3/2)*MB*MT2^3*MW2^2)/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^4*MW2^2)/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (139*alfa^(3/2)*MB*MT2^2*MW2^3)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (25*alfa^(3/2)*MB*MT2^3*MW2^3)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3)/(16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (53*alfa^(3/2)*MB*MT2*MW2^4)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (6*alfa^(3/2)*MB*MT2^2*MW2^4)/(MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^5)/(8*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (11*alfa^(3/2)*MB*MT2*MW2^5)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^6)/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MW2)/(72*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2)/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (61*alfa^(3/2)*MB*MZ2)/(576*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MZ2^2)/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MH2*Sqrt[3*Pi])/(32*MW*MW2*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) + (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (2*alfa^(3/2)*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + (5*alfa^(3/2)*MB*MZ2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*B0i[dbb0, MH2, MW2, MW2])/(8*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (3*alfa^(3/2)*MB*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MH2*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*alfa^(3/2)*MB*MW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
       MZ2])/(9*MW*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (72*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*alfa^(3/2)*MB*MZ2^3*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (36*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2*MW2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (36*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*C0i[cc0, MH2, 0, 0, MT2, 
       MT2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2])/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*Log[\[Mu]^2/MT2])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2])/(8*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*
      SW*SW2) + (alfa^(3/2)*MB*MT2^7*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (45*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MT2])/(32*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (43*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MT2])/
     (8*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (19*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (15*alfa^(3/2)*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MT2])/(32*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (9*alfa^(3/2)*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^5*Log[\[Mu]^2/MT2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*Log[\[Mu]^2/MW2])/
     (32*MW*Sqrt[Pi]*SW*SW2) + (3*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MW2])/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) + (alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) + (3*alfa^(3/2)*MB*MT2^5*MW2*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MW2])/(16*MW*(MT2 - MW2)^3*Sqrt[Pi]*
      SW*SW2) + (47*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^3*Sqrt[Pi]*
      SW*SW2) - (51*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (13*alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (15*alfa^(3/2)*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^5*Log[\[Mu]^2/MW2])/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (9*alfa^(3/2)*MB*MT2*MW2^5*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^6*Log[\[Mu]^2/MW2])/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2])/(24*MW*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2])/(96*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) + (alfa^(3/2)*MB*tag[delmb])/(288*MW*Sqrt[Pi]*SW*SW2) + 
    (21*alfa^(3/2)*MB*MT2^5*tag[delmb])/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MT2*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^6*tag[delmb])/(64*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*
      SW2) - (27*alfa^(3/2)*MB*MT2^4*MW2*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (33*alfa^(3/2)*MB*MT2^3*MW2^2*tag[delmb])/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (39*alfa^(3/2)*MB*MT2^2*MW2^3*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (9*alfa^(3/2)*MB*MT2*MW2^4*tag[delmb])/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (5*alfa^(3/2)*MB*MW2*tag[delmb])/(72*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MZ2*tag[delmb])/(576*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2]*
      tag[delmb])/(16*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (17*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmb])/(32*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (19*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (19*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmb])/(24*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2) + (7*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(96*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (119*alfa^(3/2)*MB*tag[delmw])/(144*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2^2*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*tag[delmw])/(48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (2*alfa^(3/2)*MB*MW2^2*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*tag[delmw])/(24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*tag[delmw])/(48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (209*alfa^(3/2)*MB*MW2*tag[delmw])/(72*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*tag[delmw])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (25*alfa^(3/2)*MB*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(24*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*alfa^(3/2)*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (7*alfa^(3/2)*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw])/(3*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (9*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (17*alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(48*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[delmz])/
     (288*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MH2*tag[delmz])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*tag[delmz])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(8*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(96*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (17*alfa^(3/2)*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MW2]*
      tag[delmz])/(2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmz])/(24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz])/(96*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (96*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (5*alfa^(3/2)*MB*tag[delmw]*tag[fer1])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (5*alfa^(3/2)*MB*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MW2*Nc*tag[delmw]*tag[fer1])/(36*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*tag[delmz]*tag[fer1])/(24*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*tag[delmz]*tag[fer1])/(18*MW*MZ2^2*Sqrt[Pi]*SW*
      SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmz]*tag[fer1])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (55*alfa^(3/2)*MB*Nc*tag[delmz]*
      tag[fer1])/(648*MW*Sqrt[Pi]*SW*SW2^2) - 
    (25*alfa^(3/2)*MB*MW2^2*Nc*tag[delmz]*tag[fer1])/
     (162*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (55*alfa^(3/2)*MB*MW2*Nc*tag[delmz]*tag[fer1])/(324*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2*MT2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*alfa^(3/2)*MB*tag[delmw]*tag[fer3])/
     (36*MW*Sqrt[Pi]*SW*SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmw]*tag[fer3])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Nc*tag[delmw]*tag[fer3])/
     (18*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (alfa^(3/2)*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Nc*B0i[bb0, MW2, 0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (12*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*tag[delmz]*tag[fer3])/(12*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*tag[delmz]*tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*
      SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmz]*tag[fer3])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (59*alfa^(3/2)*MB*Nc*tag[delmz]*
      tag[fer3])/(648*MW*Sqrt[Pi]*SW*SW2^2) - 
    (13*alfa^(3/2)*MB*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (81*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (25*alfa^(3/2)*MB*MW2*Nc*tag[delmz]*
      tag[fer3])/(162*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*alfa^(3/2)*MB*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - (4*alfa^(3/2)*MB*MT2*MW2^2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (2*alfa^(3/2)*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (4*alfa^(3/2)*MB*MT2*MW2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(27*MW*MZ2^3*Sqrt[Pi]*SW*
      SW2^2) - (5*alfa^(3/2)*MB*MT2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (17*alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
     (216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(4*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[delmb]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MH2*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MW2*tag[delmb]*
      tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2^2*tag[delmb]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmb]*
      tag[tadpole])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + (3*alfa^(3/2)*MB*MH2*tag[delmw]*
      tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*
      SW2^2) - (3*alfa^(3/2)*MB*MH2*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2*tag[delmw]*
      tag[tadpole])/(8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*MZ2*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MZ2*tag[delmw]*
      tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*tag[delmz]*tag[tadpole])/(32*MW*Sqrt[Pi]*SW*SW2^2) + 
    (3*alfa^(3/2)*MB*MH2*tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (alfa^(3/2)*MB*MW2*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2^2*tag[delmz]*
      tag[tadpole])/(8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*tag[delmz]*tag[tadpole])/(16*MH2*MW*Sqrt[Pi]*SW*
      SW2^2) + (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/
     (32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmz]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (32*MW*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(16*MH2*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*tag[zetaE])/(12*MW*Sqrt[Pi]*SW) - 
    (7*alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[zetaE])/(8*MW*Sqrt[Pi]*SW) + 
    (2*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
     (27*MW*Sqrt[Pi]*SW) + (73*alfa^(3/2)*MB*MT2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*tag[zetaMB])/(64*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*
      SW2) - (103*alfa^(3/2)*MB*MT2*MW2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^2*MW2*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*
      SW*SW2) + (5*alfa^(3/2)*MB*MT2*MW2^2*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*
      SW2) - (11*alfa^(3/2)*MB*MT2*MZ2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^2*MZ2*tag[zetaMB])/
     (576*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MW2*MZ2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*
      SW2) + (3*alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*tag[tadpole]*tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MW2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*
      tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2)))/(4*Sqrt[alfa]*Pi^(3/2))


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-17*Sqrt[2]*alfa*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2 - 
    204*Sqrt[2]*alfas*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2 - 
    12*Sqrt[2]*alfa*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2*Log[\[Mu]/MH] - 
    144*Sqrt[2]*alfas*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2*Log[\[Mu]/MH] + 
    4*Sqrt[2]*alfa*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2*tag[delmb] + 
    48*Sqrt[2]*alfas*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2*tag[delmb] - 
    3*Sqrt[2]*alfa*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2*Log[MB2/MH2]*
     tag[delmb] - 36*Sqrt[2]*alfas*CbH*CW*MB*MH2*Sqrt[MW2]*Sqrt[MZ2]*SW2*
     Log[MB2/MH2]*tag[delmb] + 6*Sqrt[2]*alfa*CbH*CW*MB*MH2*Sqrt[MW2]*
     Sqrt[MZ2]*SW2*Log[\[Mu]/MH]*tag[delmb] + 72*Sqrt[2]*alfas*CbH*CW*MB*MH2*
     Sqrt[MW2]*Sqrt[MZ2]*SW2*Log[\[Mu]/MH]*tag[delmb])*tag[QEDxQCD])/
  (96*Sqrt[alfa]*MH*Sqrt[MW2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*MB*MH*Nc*((33*CbH*MH2)/(32*Sqrt[2]*Pi^2) - 
    (CbH*MT2)/(16*Sqrt[2]*Pi^2) - (CtH*MB*MT*MT2^5)/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (5*CbH*MT2^6)/
     (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (CtH*MB*MT*MT2^6)/
     (2*Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) + 
    (CbH*MT2^4)/(16*Sqrt[2]*(MT2 - MW2)^3*Pi^2) + 
    (5*CbH*MW2)/(48*Sqrt[2]*Pi^2) + (7*CtH*MB*MT*MT2^4*MW2)/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (23*CbH*MT2^5*MW2)/
     (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (3*CtH*MB*MT*MT2^5*MW2)/
     (2*Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) + (CbH*MT2^3*MW2)/
     (16*Sqrt[2]*(MT2 - MW2)^3*Pi^2) - (9*CtH*MB*MT*MT2^3*MW2^2)/
     (8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (23*CbH*MT2^4*MW2^2)/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (3*CbH*MT2^2*MW2^2)/
     (16*Sqrt[2]*(MT2 - MW2)^3*Pi^2) + (11*CtH*MB*MT*MT2^2*MW2^3)/
     (8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (27*CbH*MT2^3*MW2^3)/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (5*CtH*MB*MT*MT2^3*MW2^3)/
     (Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) - (CbH*MT2*MW2^3)/
     (16*Sqrt[2]*(MT2 - MW2)^3*Pi^2) - (13*CtH*MB*MT*MT2*MW2^4)/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (41*CbH*MT2^2*MW2^4)/
     (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (15*CtH*MB*MT*MT2^2*MW2^4)/
     (2*Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) + 
    (CbH*MW2^4)/(8*Sqrt[2]*(MT2 - MW2)^3*Pi^2) + (3*CtH*MB*MT*MW2^5)/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (19*CbH*MT2*MW2^5)/
     (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (9*CtH*MB*MT*MT2*MW2^5)/
     (2*Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) - 
    (CbH*MW2^6)/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + 
    (CtH*MB*MT*MW2^6)/(Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) - 
    (CbH*MW2^2)/(8*Sqrt[2]*MZ2*Pi^2) + (11*CbH*MZ2)/(96*Sqrt[2]*Pi^2) - 
    (Sqrt[3/2]*CbH*MH2)/(8*Pi) - (CbH*MW2*SW2^2)/(72*Sqrt[2]*CW2*Pi^2) - 
    (CtH*MB*MT*B0i[bb0, MH2, MT2, MT2])/(4*Sqrt[2]*Pi^2) + 
    (CtH*MB*MT*MT2*B0i[bb0, MH2, MT2, MT2])/(2*Sqrt[2]*MH2*Pi^2) + 
    (CtH*MB*MT*MW2*B0i[bb0, MH2, MT2, MT2])/(Sqrt[2]*MH2*Pi^2) + 
    (CbH*MH2*B0i[bb0, MH2, MW2, MW2])/(8*Sqrt[2]*Pi^2) - 
    (CbH*MW2*B0i[bb0, MH2, MW2, MW2])/(4*Sqrt[2]*Pi^2) + 
    (CbH*MH2*B0i[bb0, MH2, MZ2, MZ2])/(16*Sqrt[2]*Pi^2) - 
    (CbH*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(8*Sqrt[2]*Pi^2) + 
    (CbH*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(16*Sqrt[2]*Pi^2) - 
    (CbH*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/(4*Sqrt[2]*Pi^2) + 
    (3*CbH*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(4*Sqrt[2]*Pi^2) + 
    (CbH*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Sqrt[2]*Pi^2) - 
    (CbH*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(8*Sqrt[2]*Pi^2) + 
    (3*CbH*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(8*Sqrt[2]*Pi^2) - 
    (CbH*MH2*MW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*Sqrt[2]*Pi^2) + 
    (CbH*MH2*MW2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(9*Sqrt[2]*MZ2*Pi^2) - 
    (CbH*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*Sqrt[2]*Pi^2) - 
    (CtH*MB*MT*MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*Sqrt[2]*MH2*Pi^2) + (CtH*MB*MT*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, 
       MW2])/(4*Sqrt[2]*Pi^2) - (CtH*MB*MT*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, 
       MT2, MW2])/(2*Sqrt[2]*MH2*Pi^2) + 
    (CtH*MB*MT*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(Sqrt[2]*MH2*Pi^2) + 
    (3*CbH*MH2*Log[\[Mu]^2/MH2])/(4*Sqrt[2]*Pi^2) - 
    (CbH*MT2*Log[\[Mu]^2/MT2])/(16*Sqrt[2]*Pi^2) - 
    (CtH*MB*MT*MT2^5*Log[\[Mu]^2/MT2])/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - 
    (CbH*MT2^6*Log[\[Mu]^2/MT2])/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - 
    (CtH*MB*MT*MT2^6*Log[\[Mu]^2/MT2])/(2*Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) + 
    (5*CtH*MB*MT*MT2^4*MW2*Log[\[Mu]^2/MT2])/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + 
    (CbH*MT2^5*MW2*Log[\[Mu]^2/MT2])/(2*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + 
    (CtH*MB*MT*MT2^5*MW2*Log[\[Mu]^2/MT2])/(Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) + 
    (CbH*MT2^3*MW2*Log[\[Mu]^2/MT2])/(8*Sqrt[2]*(MT2 - MW2)^3*Pi^2) - 
    (9*CtH*MB*MT*MT2^3*MW2^2*Log[\[Mu]^2/MT2])/(8*Sqrt[2]*(MT2 - MW2)^5*
      Pi^2) - (15*CbH*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + 
    (CtH*MB*MT*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/(Sqrt[2]*MH2*(MT2 - MW2)^5*
      Pi^2) + (CbH*MT2^2*MW2^2*Log[\[Mu]^2/MT2])/(8*Sqrt[2]*(MT2 - MW2)^3*
      Pi^2) + (7*CtH*MB*MT*MT2^2*MW2^3*Log[\[Mu]^2/MT2])/
     (8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (17*CbH*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (2*Sqrt[2]*CtH*MB*MT*MT2^3*MW2^3*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^2) - 
    (CbH*MT2*MW2^3*Log[\[Mu]^2/MT2])/(4*Sqrt[2]*(MT2 - MW2)^3*Pi^2) - 
    (CtH*MB*MT*MT2*MW2^4*Log[\[Mu]^2/MT2])/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - 
    (11*CbH*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/(16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + 
    (7*CtH*MB*MT*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/(2*Sqrt[2]*MH2*(MT2 - MW2)^5*
      Pi^2) + (3*CbH*MT2*MW2^5*Log[\[Mu]^2/MT2])/(16*Sqrt[2]*(MT2 - MW2)^5*
      Pi^2) - (CtH*MB*MT*MT2*MW2^5*Log[\[Mu]^2/MT2])/
     (Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) + (3*CbH*MW2*Log[\[Mu]^2/MW2])/
     (16*Sqrt[2]*Pi^2) + (3*CbH*MT2^5*MW2*Log[\[Mu]^2/MW2])/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (CtH*MB*MT*MT2^5*MW2*Log[\[Mu]^2/MW2])/
     (2*Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) - (CbH*MT2^3*MW2*Log[\[Mu]^2/MW2])/
     (8*Sqrt[2]*(MT2 - MW2)^3*Pi^2) - 
    (CtH*MB*MT*MT2^3*MW2^2*Log[\[Mu]^2/MW2])/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - 
    (5*CbH*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - 
    (CtH*MB*MT*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/(Sqrt[2]*MH2*(MT2 - MW2)^5*
      Pi^2) - (CbH*MT2^2*MW2^2*Log[\[Mu]^2/MW2])/(8*Sqrt[2]*(MT2 - MW2)^3*
      Pi^2) + (3*CtH*MB*MT*MT2^2*MW2^3*Log[\[Mu]^2/MW2])/
     (8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (13*CbH*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - 
    (CtH*MB*MT*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/(Sqrt[2]*MH2*(MT2 - MW2)^5*
      Pi^2) + (CbH*MT2*MW2^3*Log[\[Mu]^2/MW2])/(4*Sqrt[2]*(MT2 - MW2)^3*
      Pi^2) - (3*CtH*MB*MT*MT2*MW2^4*Log[\[Mu]^2/MW2])/
     (8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - (9*CbH*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + (2*Sqrt[2]*CtH*MB*MT*MT2^2*MW2^4*
      Log[\[Mu]^2/MW2])/(MH2*(MT2 - MW2)^5*Pi^2) + 
    (CtH*MB*MT*MW2^5*Log[\[Mu]^2/MW2])/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + 
    (CbH*MT2*MW2^5*Log[\[Mu]^2/MW2])/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^2) - 
    (7*CtH*MB*MT*MT2*MW2^5*Log[\[Mu]^2/MW2])/(2*Sqrt[2]*MH2*(MT2 - MW2)^5*
      Pi^2) - (CbH*MW2^6*Log[\[Mu]^2/MW2])/(16*Sqrt[2]*(MT2 - MW2)^5*Pi^2) + 
    (CtH*MB*MT*MW2^6*Log[\[Mu]^2/MW2])/(Sqrt[2]*MH2*(MT2 - MW2)^5*Pi^2) + 
    (5*CbH*MW2*Log[\[Mu]^2/MZ2])/(36*Sqrt[2]*Pi^2) - 
    (7*CbH*MW2^2*Log[\[Mu]^2/MZ2])/(36*Sqrt[2]*MZ2*Pi^2) + 
    (13*CbH*MZ2*Log[\[Mu]^2/MZ2])/(72*Sqrt[2]*Pi^2) + 
    (CbH*MW2*SW2^2*Log[\[Mu]^2/MZ2])/(36*Sqrt[2]*CW2*Pi^2) - 
    (3*CbH*MH2*tag[delmb])/(16*Sqrt[2]*Pi^2) - (CbH*MW2*tag[delmb])/
     (8*Sqrt[2]*Pi^2) - (CbH*MZ2*tag[delmb])/(16*Sqrt[2]*Pi^2) - 
    (3*CbH*MH2*Log[\[Mu]^2/MH2]*tag[delmb])/(16*Sqrt[2]*Pi^2) - 
    (CbH*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/(8*Sqrt[2]*Pi^2) - 
    (CbH*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb])/(16*Sqrt[2]*Pi^2) - 
    (CbH*MH2*tag[delmw])/(12*Sqrt[2]*Pi^2) + (CbH*MH2^2*tag[delmw])/
     (24*Sqrt[2]*MW2*Pi^2) + (137*CbH*MW2*tag[delmw])/(36*Sqrt[2]*Pi^2) - 
    (2*Sqrt[2]*CbH*MW2^2*tag[delmw])/(MZ2*Pi^2) + 
    (CbH*MZ2*tag[delmw])/(4*Sqrt[2]*Pi^2) + (CbH*MZ2^2*tag[delmw])/
     (24*Sqrt[2]*MW2*Pi^2) + (CbH*CW2*MH2*tag[delmw])/(12*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MH2^2*tag[delmw])/(24*Sqrt[2]*MW2*Pi^2*SW2) - 
    (137*CbH*CW2*MW2*tag[delmw])/(36*Sqrt[2]*Pi^2*SW2) + 
    (2*Sqrt[2]*CbH*CW2*MW2^2*tag[delmw])/(MZ2*Pi^2*SW2) - 
    (CbH*CW2*MZ2*tag[delmw])/(4*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MZ2^2*tag[delmw])/(24*Sqrt[2]*MW2*Pi^2*SW2) + 
    (CbH*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*Sqrt[2]*Pi^2) - 
    (CbH*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*Sqrt[2]*MW2*Pi^2) - 
    (CbH*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*Sqrt[2]*Pi^2) - 
    (CbH*CW2*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*Sqrt[2]*Pi^2*SW2) + 
    (CbH*CW2*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*Sqrt[2]*MW2*Pi^2*SW2) + (CbH*CW2*MW2*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(2*Sqrt[2]*Pi^2*SW2) + 
    (17*CbH*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(6*Sqrt[2]*Pi^2) + 
    (Sqrt[2]*CbH*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(MZ2*Pi^2) - 
    (Sqrt[2]*CbH*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(3*Pi^2) - 
    (CbH*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(24*Sqrt[2]*MW2*Pi^2) - 
    (17*CbH*CW2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (6*Sqrt[2]*Pi^2*SW2) - (Sqrt[2]*CbH*CW2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(MZ2*Pi^2*SW2) + 
    (Sqrt[2]*CbH*CW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(3*Pi^2*SW2) + 
    (CbH*CW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*Sqrt[2]*MW2*Pi^2*SW2) - (CbH*MH2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (8*Sqrt[2]*Pi^2) + (CbH*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (24*Sqrt[2]*MW2*Pi^2) + (CbH*CW2*MH2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (8*Sqrt[2]*Pi^2*SW2) - (CbH*CW2*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (24*Sqrt[2]*MW2*Pi^2*SW2) - (CbH*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (24*Sqrt[2]*Pi^2) + (5*CbH*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (4*Sqrt[2]*Pi^2) - (Sqrt[2]*CbH*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (MZ2*Pi^2) - (CbH*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/(24*Sqrt[2]*Pi^2) + 
    (CbH*CW2*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/(24*Sqrt[2]*Pi^2*SW2) - 
    (5*CbH*CW2*MW2*Log[\[Mu]^2/MW2]*tag[delmw])/(4*Sqrt[2]*Pi^2*SW2) + 
    (Sqrt[2]*CbH*CW2*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw])/(MZ2*Pi^2*SW2) + 
    (CbH*CW2*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/(24*Sqrt[2]*Pi^2*SW2) - 
    (CbH*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/(Sqrt[2]*Pi^2) + 
    (5*CbH*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw])/(24*Sqrt[2]*Pi^2) + 
    (CbH*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/(24*Sqrt[2]*MW2*Pi^2) + 
    (CbH*CW2*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/(Sqrt[2]*Pi^2*SW2) - 
    (5*CbH*CW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw])/(24*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/(24*Sqrt[2]*MW2*Pi^2*SW2) + 
    (CbH*CW2*MW2*tag[delmz])/(18*Sqrt[2]*Pi^2) - (CbH*CW2*MH2*tag[delmz])/
     (12*Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MH2^2*tag[delmz])/
     (24*Sqrt[2]*MZ2*Pi^2*SW2) + (CbH*CW2*MW2^2*tag[delmz])/
     (12*Sqrt[2]*MZ2*Pi^2*SW2) + (CbH*CW2*MZ2*tag[delmz])/
     (72*Sqrt[2]*Pi^2*SW2) - (CbH*CW2*MZ2*SW2*tag[delmz])/(36*Sqrt[2]*Pi^2) + 
    (CbH*CW2*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(6*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*Sqrt[2]*MZ2*Pi^2*SW2) - (CbH*CW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(2*Sqrt[2]*Pi^2*SW2) + 
    (CbH*CW2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(12*Sqrt[2]*Pi^2) - 
    (CbH*CW2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(3*Sqrt[2]*MZ2*Pi^2) - 
    (CbH*CW2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(Sqrt[2]*Pi^2*SW2) + 
    (3*CbH*CW2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (2*Sqrt[2]*MZ2^2*Pi^2*SW2) + (29*CbH*CW2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(8*Sqrt[2]*MZ2*Pi^2*SW2) + 
    (CbH*CW2*MW2*SW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(6*Sqrt[2]*Pi^2) - 
    (CbH*CW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*Sqrt[2]*Pi^2) - 
    (CbH*CW2*MH2*Log[\[Mu]^2/MH2]*tag[delmz])/(8*Sqrt[2]*Pi^2*SW2) + 
    (CbH*CW2*MH2^2*Log[\[Mu]^2/MH2]*tag[delmz])/(24*Sqrt[2]*MZ2*Pi^2*SW2) + 
    (CbH*CW2*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz])/(3*Sqrt[2]*MZ2*Pi^2) - 
    (3*CbH*CW2*MW2^3*Log[\[Mu]^2/MW2]*tag[delmz])/(2*Sqrt[2]*MZ2^2*Pi^2*
      SW2) - (CbH*CW2*MW2*SW2*Log[\[Mu]^2/MW2]*tag[delmz])/(6*Sqrt[2]*Pi^2) - 
    (CbH*CW2*MH2*Log[\[Mu]^2/MZ2]*tag[delmz])/(24*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz])/(24*Sqrt[2]*Pi^2*SW2) - 
    (5*CbH*MW2*tag[delmw]*tag[fer1])/(18*Sqrt[2]*Pi^2) - 
    (5*CbH*MW2*Nc*tag[delmw]*tag[fer1])/(18*Sqrt[2]*Pi^2) + 
    (5*CbH*CW2*MW2*tag[delmw]*tag[fer1])/(18*Sqrt[2]*Pi^2*SW2) + 
    (5*CbH*CW2*MW2*Nc*tag[delmw]*tag[fer1])/(18*Sqrt[2]*Pi^2*SW2) - 
    (CbH*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(6*Sqrt[2]*Pi^2) - 
    (CbH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(6*Sqrt[2]*Pi^2) + 
    (CbH*CW2*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (6*Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[fer1])/(6*Sqrt[2]*Pi^2*SW2) + (5*CbH*CW2*MW2*tag[delmz]*tag[fer1])/
     (18*Sqrt[2]*Pi^2) - (5*CbH*MW2*tag[delmz]*tag[fer1])/
     (36*Sqrt[2]*Pi^2*SW2) - (5*CbH*CW2^2*MW2*tag[delmz]*tag[fer1])/
     (36*Sqrt[2]*Pi^2*SW2) - (5*CbH*CW2^2*MW2*Nc*tag[delmz]*tag[fer1])/
     (18*Sqrt[2]*Pi^2*SW2) - (25*CbH*MW2*SW2*tag[delmz]*tag[fer1])/
     (36*Sqrt[2]*Pi^2) - (55*CbH*MW2*Nc*SW2*tag[delmz]*tag[fer1])/
     (162*Sqrt[2]*Pi^2) + (CbH*CW2*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (6*Sqrt[2]*Pi^2) - (CbH*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (12*Sqrt[2]*Pi^2*SW2) - (CbH*CW2^2*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer1])/(12*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2^2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (6*Sqrt[2]*Pi^2*SW2) - (5*CbH*MW2*SW2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer1])/(12*Sqrt[2]*Pi^2) - (11*CbH*MW2*Nc*SW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(54*Sqrt[2]*Pi^2) + 
    (CbH*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(8*Sqrt[2]*Pi^2) + 
    (CtH*MB*MT*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(4*Sqrt[2]*Pi^2*SW2) - 
    (CtH*CW2*MB*MT*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (4*Sqrt[2]*Pi^2*SW2) + (CbH*MH2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*
      tag[fer3])/(8*Sqrt[2]*Pi^2) - (CbH*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*
      tag[fer3])/(2*Sqrt[2]*Pi^2) + 
    (CtH*MB*MH2*MT*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*Sqrt[2]*Pi^2*SW2) - (CtH*CW2*MB*MH2*MT*Nc*B0i[dbb0, MH2, MT2, MT2]*
      tag[fer3])/(4*Sqrt[2]*Pi^2*SW2) - 
    (CtH*MB*MT*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (Sqrt[2]*Pi^2*SW2) + (CtH*CW2*MB*MT*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*
      tag[fer3])/(Sqrt[2]*Pi^2*SW2) - (5*CbH*MW2*tag[delmw]*tag[fer3])/
     (9*Sqrt[2]*Pi^2) - (CbH*MT2^2*Nc*tag[delmw]*tag[fer3])/
     (12*Sqrt[2]*MW2*Pi^2) - (Sqrt[2]*CbH*MW2*Nc*tag[delmw]*tag[fer3])/
     (9*Pi^2) + (5*CbH*CW2*MW2*tag[delmw]*tag[fer3])/(9*Sqrt[2]*Pi^2*SW2) + 
    (CbH*CW2*MT2^2*Nc*tag[delmw]*tag[fer3])/(12*Sqrt[2]*MW2*Pi^2*SW2) + 
    (Sqrt[2]*CbH*CW2*MW2*Nc*tag[delmw]*tag[fer3])/(9*Pi^2*SW2) + 
    (CbH*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*Sqrt[2]*Pi^2) + (CbH*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(12*Sqrt[2]*MW2*Pi^2) - 
    (CbH*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (6*Sqrt[2]*Pi^2) - (CbH*CW2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(12*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*Sqrt[2]*MW2*Pi^2*SW2) + (CbH*CW2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*
      tag[delmw]*tag[fer3])/(6*Sqrt[2]*Pi^2*SW2) + 
    (CbH*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(6*Sqrt[2]*Pi^2) - 
    (CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (12*Sqrt[2]*MW2*Pi^2) - (CbH*CW2*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3])/(6*Sqrt[2]*Pi^2*SW2) + 
    (CbH*CW2*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (12*Sqrt[2]*MW2*Pi^2*SW2) - (CbH*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[fer3])/(3*Sqrt[2]*Pi^2) - (CbH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[fer3])/(6*Sqrt[2]*Pi^2) + (CbH*CW2*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[fer3])/(3*Sqrt[2]*Pi^2*SW2) + 
    (CbH*CW2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (6*Sqrt[2]*Pi^2*SW2) + (5*CbH*CW2*MW2*tag[delmz]*tag[fer3])/
     (9*Sqrt[2]*Pi^2) - (CbH*CW2*MW2*Nc*tag[delmz]*tag[fer3])/
     (54*Sqrt[2]*Pi^2) - (5*CbH*MW2*tag[delmz]*tag[fer3])/
     (36*Sqrt[2]*Pi^2*SW2) - (5*CbH*CW2^2*MW2*tag[delmz]*tag[fer3])/
     (36*Sqrt[2]*Pi^2*SW2) - (5*CbH*CW2*MW2^2*tag[delmz]*tag[fer3])/
     (36*Sqrt[2]*MZ2*Pi^2*SW2) - (5*CbH*CW2*MZ2*tag[delmz]*tag[fer3])/
     (36*Sqrt[2]*Pi^2*SW2) + (7*CbH*CW2*MW2*Nc*tag[delmz]*tag[fer3])/
     (81*Sqrt[2]*Pi^2*SW2) - (5*CbH*CW2^2*MW2*Nc*tag[delmz]*tag[fer3])/
     (18*Sqrt[2]*Pi^2*SW2) - (35*CbH*CW2*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (324*Sqrt[2]*MZ2*Pi^2*SW2) - (29*CbH*CW2*MZ2*Nc*tag[delmz]*tag[fer3])/
     (324*Sqrt[2]*Pi^2*SW2) - (25*CbH*MW2*SW2*tag[delmz]*tag[fer3])/
     (36*Sqrt[2]*Pi^2) - (25*CbH*CW2*MZ2*SW2*tag[delmz]*tag[fer3])/
     (36*Sqrt[2]*Pi^2) - (55*CbH*MW2*Nc*SW2*tag[delmz]*tag[fer3])/
     (162*Sqrt[2]*Pi^2) + (7*CbH*CW2*MZ2*Nc*SW2*tag[delmz]*tag[fer3])/
     (108*Sqrt[2]*Pi^2) + (CbH*CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(18*Sqrt[2]*Pi^2) + 
    (11*CbH*CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (18*Sqrt[2]*MZ2*Pi^2) + (CbH*CW2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(12*Sqrt[2]*MZ2^2*Pi^2*SW2) - 
    (CbH*CW2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (12*Sqrt[2]*MZ2*Pi^2*SW2) - (7*CbH*CW2*MT2*Nc*SW2*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(108*Sqrt[2]*Pi^2) - 
    (17*CbH*CW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (108*Sqrt[2]*Pi^2) - (CbH*CW2*MT2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(9*Sqrt[2]*MZ2*Pi^2) + 
    (CbH*CW2*MT2*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
     (6*Sqrt[2]*MZ2^2*Pi^2*SW2) + (17*CbH*CW2*MT2*Nc*SW2*Log[\[Mu]^2/MT2]*
      tag[delmz]*tag[fer3])/(54*Sqrt[2]*Pi^2) + 
    (CbH*CW2*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(3*Sqrt[2]*Pi^2) - 
    (CbH*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(12*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2^2*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (12*Sqrt[2]*Pi^2*SW2) - (CbH*CW2*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(12*Sqrt[2]*MZ2*Pi^2*SW2) - 
    (CbH*CW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (12*Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(27*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2^2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (6*Sqrt[2]*Pi^2*SW2) - (Sqrt[2]*CbH*CW2*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(27*MZ2*Pi^2*SW2) - 
    (5*CbH*CW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (108*Sqrt[2]*Pi^2*SW2) - (5*CbH*MW2*SW2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[fer3])/(12*Sqrt[2]*Pi^2) - (5*CbH*CW2*MZ2*SW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(12*Sqrt[2]*Pi^2) - 
    (11*CbH*MW2*Nc*SW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (54*Sqrt[2]*Pi^2) - (9*CbH*MH2*tag[tadpole])/(16*Sqrt[2]*Pi^2) - 
    (3*CbH*MW2*tag[tadpole])/(8*Sqrt[2]*Pi^2) - (3*CbH*MW2^2*tag[tadpole])/
     (4*Sqrt[2]*MH2*Pi^2) - (3*CbH*MZ2*tag[tadpole])/(16*Sqrt[2]*Pi^2) - 
    (3*CbH*MZ2^2*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) - 
    (9*CbH*MH2*Log[\[Mu]^2/MH2]*tag[tadpole])/(16*Sqrt[2]*Pi^2) - 
    (3*CbH*MW2*Log[\[Mu]^2/MW2]*tag[tadpole])/(8*Sqrt[2]*Pi^2) - 
    (9*CbH*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
    (3*CbH*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole])/(16*Sqrt[2]*Pi^2) - 
    (9*CbH*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) + 
    (3*CbH*MH2*tag[delmb]*tag[tadpole])/(16*Sqrt[2]*Pi^2) + 
    (CbH*MW2*tag[delmb]*tag[tadpole])/(8*Sqrt[2]*Pi^2) + 
    (CbH*MW2^2*tag[delmb]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) + 
    (CbH*MZ2*tag[delmb]*tag[tadpole])/(16*Sqrt[2]*Pi^2) + 
    (CbH*MZ2^2*tag[delmb]*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) + 
    (3*CbH*MH2*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/(16*Sqrt[2]*Pi^2) + 
    (CbH*MW2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/(8*Sqrt[2]*Pi^2) + 
    (3*CbH*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (4*Sqrt[2]*MH2*Pi^2) + (CbH*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb]*
      tag[tadpole])/(16*Sqrt[2]*Pi^2) + 
    (3*CbH*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (8*Sqrt[2]*MH2*Pi^2) + (3*CbH*MH2*tag[delmw]*tag[tadpole])/
     (8*Sqrt[2]*Pi^2) + (CbH*MW2*tag[delmw]*tag[tadpole])/(4*Sqrt[2]*Pi^2) + 
    (CbH*MW2^2*tag[delmw]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) + 
    (CbH*MZ2*tag[delmw]*tag[tadpole])/(8*Sqrt[2]*Pi^2) + 
    (CbH*MZ2^2*tag[delmw]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
    (3*CbH*CW2*MH2*tag[delmw]*tag[tadpole])/(8*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MW2*tag[delmw]*tag[tadpole])/(4*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MW2^2*tag[delmw]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) - 
    (CbH*CW2*MZ2*tag[delmw]*tag[tadpole])/(8*Sqrt[2]*Pi^2*SW2) - 
    (CbH*CW2*MZ2^2*tag[delmw]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2*SW2) + 
    (3*CbH*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/(8*Sqrt[2]*Pi^2) - 
    (3*CbH*CW2*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (8*Sqrt[2]*Pi^2*SW2) + (CbH*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[tadpole])/(4*Sqrt[2]*Pi^2) + 
    (3*CbH*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (2*Sqrt[2]*MH2*Pi^2) - (CbH*CW2*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*
      tag[tadpole])/(4*Sqrt[2]*Pi^2*SW2) - 
    (3*CbH*CW2*MW2^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (2*Sqrt[2]*MH2*Pi^2*SW2) + (CbH*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(8*Sqrt[2]*Pi^2) + 
    (3*CbH*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (4*Sqrt[2]*MH2*Pi^2) - (CbH*CW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*
      tag[tadpole])/(8*Sqrt[2]*Pi^2*SW2) - 
    (3*CbH*CW2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (4*Sqrt[2]*MH2*Pi^2*SW2) + (3*CbH*CW2*MH2*tag[delmz]*tag[tadpole])/
     (8*Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MW2*tag[delmz]*tag[tadpole])/
     (4*Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MW2^2*tag[delmz]*tag[tadpole])/
     (2*Sqrt[2]*MH2*Pi^2*SW2) + (CbH*CW2*MZ2*tag[delmz]*tag[tadpole])/
     (8*Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MZ2^2*tag[delmz]*tag[tadpole])/
     (4*Sqrt[2]*MH2*Pi^2*SW2) + (3*CbH*CW2*MH2*Log[\[Mu]^2/MH2]*tag[delmz]*
      tag[tadpole])/(8*Sqrt[2]*Pi^2*SW2) + 
    (CbH*CW2*MW2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (4*Sqrt[2]*Pi^2*SW2) + (3*CbH*CW2*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*
      tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) + 
    (CbH*CW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (8*Sqrt[2]*Pi^2*SW2) + (3*CbH*CW2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
      tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2*SW2) + 
    (3*CbH*MT2^2*Nc*tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) + 
    (3*CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole])/
     (2*Sqrt[2]*MH2*Pi^2) - (CtH*MB*MT*MT2*Nc*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) - 
    (CbH*MT2^2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) - 
    (CtH*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*tag[tadpole])/
     (2*Sqrt[2]*MH2*Pi^2) - (CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*
      tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) + 
    (CtH*MB*MT*MT2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*Sqrt[2]*MH2*Pi^2) - (CbH*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (Sqrt[2]*MH2*Pi^2) - (CtH*CW2*MB*MT*MT2*Nc*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) + 
    (CbH*CW2*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (Sqrt[2]*MH2*Pi^2*SW2) + (CtH*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) - 
    (CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (Sqrt[2]*MH2*Pi^2) - (CtH*CW2*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) + 
    (CbH*CW2*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (Sqrt[2]*MH2*Pi^2*SW2) + (CtH*CW2*MB*MT*MT2*Nc*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) - 
    (CbH*CW2*MT2^2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (Sqrt[2]*MH2*Pi^2*SW2) + (CtH*CW2*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmz]*tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) - 
    (CbH*CW2*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*tag[tadpole])/
     (Sqrt[2]*MH2*Pi^2*SW2) - (CbH*MW2*SW2*tag[zetaE])/(3*Sqrt[2]*Pi^2) - 
    (7*CbH*MW2*SW2*Log[\[Mu]^2/MW2]*tag[zetaE])/(2*Sqrt[2]*Pi^2) + 
    (4*Sqrt[2]*CbH*MW2*Nc*SW2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
     (27*Pi^2) - (3*CbH*MH2*tag[zetaMB])/(16*Sqrt[2]*Pi^2) - 
    (CbH*MW2*tag[zetaMB])/(8*Sqrt[2]*Pi^2) - (CbH*MZ2*tag[zetaMB])/
     (16*Sqrt[2]*Pi^2) - (3*CbH*MH2*Log[\[Mu]^2/MH2]*tag[zetaMB])/
     (16*Sqrt[2]*Pi^2) - (CbH*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*Sqrt[2]*Pi^2) - (CbH*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (16*Sqrt[2]*Pi^2) + (3*CbH*MH2*tag[tadpole]*tag[zetaMB])/
     (16*Sqrt[2]*Pi^2) + (CbH*MW2*tag[tadpole]*tag[zetaMB])/(8*Sqrt[2]*Pi^2) + 
    (CbH*MW2^2*tag[tadpole]*tag[zetaMB])/(4*Sqrt[2]*MH2*Pi^2) + 
    (CbH*MZ2*tag[tadpole]*tag[zetaMB])/(16*Sqrt[2]*Pi^2) + 
    (CbH*MZ2^2*tag[tadpole]*tag[zetaMB])/(8*Sqrt[2]*MH2*Pi^2) + 
    (3*CbH*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/(16*Sqrt[2]*Pi^2) + 
    (CbH*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/(8*Sqrt[2]*Pi^2) + 
    (3*CbH*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*Sqrt[2]*MH2*Pi^2) + (CbH*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*Sqrt[2]*Pi^2) + (3*CbH*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(8*Sqrt[2]*MH2*Pi^2) - 
    (CtH*MB*MT*MT2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*Sqrt[2]*MH2*Pi^2) - (CbH*MT2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*Sqrt[2]*MH2*Pi^2) - (CtH*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(2*Sqrt[2]*MH2*Pi^2) - 
    (CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*Sqrt[2]*MH2*Pi^2)))/(8*MW*Sqrt[Pi]*SW) - 
 (CbH*MH*MW2*Nc*SW2*((17*alfa^(3/2)*MB)/(288*MW*Sqrt[Pi]*SW*SW2) + 
    (49*alfa^(3/2)*MB*MT2^5)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6)/(MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^3)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (9*alfa^(3/2)*MB*MH2)/(64*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2)/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2^6)/(64*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^7)/(4*MH2*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^4)/(32*MW*(MT2 - MW2)^3*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2)/(9*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (67*alfa^(3/2)*MB*MT2^4*MW2)/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2^5*MW2)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2^2*MW2)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (93*alfa^(3/2)*MB*MT2^3*MW2^2)/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^4*MW2^2)/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2)/(32*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (139*alfa^(3/2)*MB*MT2^2*MW2^3)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (25*alfa^(3/2)*MB*MT2^3*MW2^3)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3)/(16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (53*alfa^(3/2)*MB*MT2*MW2^4)/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (6*alfa^(3/2)*MB*MT2^2*MW2^4)/(MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^5)/(8*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (11*alfa^(3/2)*MB*MT2*MW2^5)/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^6)/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MW2)/(72*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2)/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (61*alfa^(3/2)*MB*MZ2)/(576*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MZ2^2)/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MH2*Sqrt[3*Pi])/(32*MW*MW2*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) + (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (2*alfa^(3/2)*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + (5*alfa^(3/2)*MB*MZ2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*B0i[dbb0, MH2, MW2, MW2])/(8*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (3*alfa^(3/2)*MB*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MH2*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*alfa^(3/2)*MB*MW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
       MZ2])/(9*MW*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (72*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*alfa^(3/2)*MB*MZ2^3*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (4*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (36*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2*MW2*
      C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
     (36*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (8*MW*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*C0i[cc0, MH2, 0, 0, MT2, 
       MT2, MW2])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*MH2*MW*Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2])/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*Log[\[Mu]^2/MT2])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2])/(8*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*
      SW*SW2) + (alfa^(3/2)*MB*MT2^7*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (45*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MT2])/(32*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MT2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) + 
    (43*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MT2])/
     (8*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (19*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MT2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (15*alfa^(3/2)*MB*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (3*alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MT2])/(32*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (9*alfa^(3/2)*MB*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^5*Log[\[Mu]^2/MT2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*Log[\[Mu]^2/MW2])/
     (32*MW*Sqrt[Pi]*SW*SW2) + (3*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MW2])/(4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) + (alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^3*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) + (3*alfa^(3/2)*MB*MT2^5*MW2*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MW2])/(16*MW*(MT2 - MW2)^3*Sqrt[Pi]*
      SW*SW2) + (47*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^3*Sqrt[Pi]*
      SW*SW2) - (51*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/(2*MH2*MW*(MT2 - MW2)^5*
      Sqrt[Pi]*SW*SW2) + (13*alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MW2])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (15*alfa^(3/2)*MB*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^5*Log[\[Mu]^2/MW2])/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (9*alfa^(3/2)*MB*MT2*MW2^5*Log[\[Mu]^2/MW2])/
     (4*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^6*Log[\[Mu]^2/MW2])/(2*MH2*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2])/(24*MW*Sqrt[Pi]*SW*SW2) - 
    (2*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2])/(9*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2])/(96*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2])/(36*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) + (alfa^(3/2)*MB*tag[delmb])/(288*MW*Sqrt[Pi]*SW*SW2) + 
    (21*alfa^(3/2)*MB*MT2^5*tag[delmb])/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MT2*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^6*tag[delmb])/(64*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*
      SW2) - (27*alfa^(3/2)*MB*MT2^4*MW2*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (33*alfa^(3/2)*MB*MT2^3*MW2^2*tag[delmb])/(32*MW*(MT2 - MW2)^5*Sqrt[Pi]*
      SW*SW2) - (39*alfa^(3/2)*MB*MT2^2*MW2^3*tag[delmb])/
     (64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (9*alfa^(3/2)*MB*MT2*MW2^4*tag[delmb])/(64*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*
      SW2) - (5*alfa^(3/2)*MB*MW2*tag[delmb])/(72*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MZ2*tag[delmb])/(576*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (16*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MT2^6*Log[\[Mu]^2/MT2]*
      tag[delmb])/(16*MW*(MT2 - MW2)^5*MW2*Sqrt[Pi]*SW*SW2) - 
    (17*alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmb])/(32*MW*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^4*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (19*alfa^(3/2)*MB*MT2^3*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (19*alfa^(3/2)*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (32*MW*(MT2 - MW2)^5*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmb])/(24*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2) + (7*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(96*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (119*alfa^(3/2)*MB*tag[delmw])/(144*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2^2*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*tag[delmw])/(48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (2*alfa^(3/2)*MB*MW2^2*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*tag[delmw])/(24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*tag[delmw])/(48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (209*alfa^(3/2)*MB*MW2*tag[delmw])/(72*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*tag[delmw])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (25*alfa^(3/2)*MB*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(24*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*alfa^(3/2)*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (7*alfa^(3/2)*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw])/(3*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (9*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw])/(8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MW2]*tag[delmw])/
     (96*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (17*alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(48*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[delmz])/
     (288*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MH2*tag[delmz])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*tag[delmz])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(8*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(96*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (17*alfa^(3/2)*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MH2^2*Log[\[Mu]^2/MH2]*
      tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz])/
     (32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MW2]*
      tag[delmz])/(2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmz])/(24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz])/(96*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MZ2]*tag[delmz])/
     (96*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (5*alfa^(3/2)*MB*tag[delmw]*tag[fer1])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (5*alfa^(3/2)*MB*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MW2*Nc*tag[delmw]*tag[fer1])/(36*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*tag[delmz]*tag[fer1])/(24*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*tag[delmz]*tag[fer1])/(18*MW*MZ2^2*Sqrt[Pi]*SW*
      SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmz]*tag[fer1])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (55*alfa^(3/2)*MB*Nc*tag[delmz]*
      tag[fer1])/(648*MW*Sqrt[Pi]*SW*SW2^2) - 
    (25*alfa^(3/2)*MB*MW2^2*Nc*tag[delmz]*tag[fer1])/
     (162*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (55*alfa^(3/2)*MB*MW2*Nc*tag[delmz]*tag[fer1])/(324*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer1])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MH2*MT2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*alfa^(3/2)*MB*tag[delmw]*tag[fer3])/
     (36*MW*Sqrt[Pi]*SW*SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmw]*tag[fer3])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Nc*tag[delmw]*tag[fer3])/
     (18*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*
      tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (alfa^(3/2)*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Nc*B0i[bb0, MW2, 0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (12*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*tag[delmz]*tag[fer3])/(12*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*alfa^(3/2)*MB*MW2^2*tag[delmz]*tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*
      SW2^2) + (5*alfa^(3/2)*MB*MW2*tag[delmz]*tag[fer3])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (59*alfa^(3/2)*MB*Nc*tag[delmz]*
      tag[fer3])/(648*MW*Sqrt[Pi]*SW*SW2^2) - 
    (13*alfa^(3/2)*MB*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (81*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (25*alfa^(3/2)*MB*MW2*Nc*tag[delmz]*
      tag[fer3])/(162*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*alfa^(3/2)*MB*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - (4*alfa^(3/2)*MB*MT2*MW2^2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (2*alfa^(3/2)*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*alfa^(3/2)*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (5*alfa^(3/2)*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (4*alfa^(3/2)*MB*MT2*MW2^2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(27*MW*MZ2^3*Sqrt[Pi]*SW*
      SW2^2) - (5*alfa^(3/2)*MB*MT2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (17*alfa^(3/2)*MB*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
     (216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(4*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[delmb]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MH2*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MW2*tag[delmb]*
      tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2^2*tag[delmb]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmb]*
      tag[tadpole])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*tag[delmb]*tag[tadpole])/
     (16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + (3*alfa^(3/2)*MB*MH2*tag[delmw]*
      tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MW2*tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*
      SW2^2) - (3*alfa^(3/2)*MB*MH2*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*MW2*tag[delmw]*
      tag[tadpole])/(8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2^2*tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - (alfa^(3/2)*MB*MZ2*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MZ2*tag[delmw]*
      tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2^2*tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[delmw]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (16*MW*Sqrt[Pi]*SW*SW2^2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*tag[delmz]*tag[tadpole])/(32*MW*Sqrt[Pi]*SW*SW2^2) + 
    (3*alfa^(3/2)*MB*MH2*tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (alfa^(3/2)*MB*MW2*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2^2*tag[delmz]*
      tag[tadpole])/(8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MZ2*tag[delmz]*tag[tadpole])/(16*MH2*MW*Sqrt[Pi]*SW*
      SW2^2) + (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[delmz]*tag[tadpole])/
     (32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*
      tag[delmz]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[tadpole])/
     (32*MW*Sqrt[Pi]*SW*SW2^2) + (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[delmz]*tag[tadpole])/(16*MH2*MW*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (alfa^(3/2)*MB*tag[zetaE])/(12*MW*Sqrt[Pi]*SW) - 
    (7*alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[zetaE])/(8*MW*Sqrt[Pi]*SW) + 
    (2*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
     (27*MW*Sqrt[Pi]*SW) + (73*alfa^(3/2)*MB*MT2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*tag[zetaMB])/(64*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*
      SW2) - (103*alfa^(3/2)*MB*MT2*MW2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^2*MW2*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*
      SW*SW2) + (5*alfa^(3/2)*MB*MT2*MW2^2*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*
      SW2) - (11*alfa^(3/2)*MB*MT2*MZ2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^2*MZ2*tag[zetaMB])/
     (576*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MW2*MZ2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*
      SW2) + (3*alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*tag[tadpole]*tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MW2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*
      tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2)))/(4*Sqrt[2]*alfa*Pi^2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((Sqrt[alfa]*alfas*(CbG/gs)*MB*MH2^2)/(2*Sqrt[2]*MH*Sqrt[MW2]*Pi^(3/2)*SW) + 
   (-3*alfa^(3/2)*CbB*CW*MB*MH2^2*Sqrt[2*Pi] + 3*alfa^(3/2)*CbW*MB*MH2^2*
      Sqrt[2*Pi]*SW)/(96*Sqrt[alfa]*MH*Sqrt[MW2]*Pi^(5/2)*SW))*tag[QEDxQCD] + 
 (Sqrt[alfa]*MB*MH*Nc*((11*Sqrt[alfa]*CbB*MW2*MZ)/(6*Sqrt[2]*MW*Pi^(3/2)) - 
    (5*Sqrt[alfa]*CbB*MW2*MZ2)/(2*Sqrt[2]*MW*MZ*Pi^(3/2)) - 
    (5*Sqrt[alfa]*CbB*MZ*MZ2)/(24*Sqrt[2]*MW*Pi^(3/2)) + 
    (5*Sqrt[alfa]*CbB*MZ2^2)/(8*Sqrt[2]*MW*MZ*Pi^(3/2)) - 
    (3*Sqrt[alfa]*CtW*MB*MT)/(2*Sqrt[2]*Pi^(3/2)*SW) - 
    (9*Sqrt[alfa]*CbW*MT2)/(4*Sqrt[2]*Pi^(3/2)*SW) + 
    (11*Sqrt[alfa]*CtW*MB*MT*MT2^5)/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CbW*MT2^6)/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^6)/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2^3)/(4*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
    (29*Sqrt[alfa]*CbW*MW2)/(12*Sqrt[2]*Pi^(3/2)*SW) - 
    (61*Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2)/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (9*Sqrt[alfa]*CbW*MT2^5*MW2)/(2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (18*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^5*MW2)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2)/
     (4*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
    (67*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^2)/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (15*Sqrt[alfa]*CbW*MT2^4*MW2^2)/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (45*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2^2)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^2)/
     (4*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
    (73*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^3)/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (5*Sqrt[alfa]*CbW*MT2^3*MW2^3)/(Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (60*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^3)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CtW*MB*MT*MW2^3)/
     (4*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
    (79*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^4)/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (45*Sqrt[alfa]*CbW*MT2^2*MW2^4)/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (45*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^4)/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (17*Sqrt[alfa]*CtW*MB*MT*MW2^5)/
     (8*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + (15*Sqrt[alfa]*CbW*MT2*MW2^5)/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (18*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^5)/(MH2*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (7*Sqrt[alfa]*CbW*MW2^6)/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MW2^6)/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbW*MZ2)/(12*Sqrt[2]*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbB*MZ*MZ2*SW2)/(3*Sqrt[2]*MW*Pi^(3/2)) + 
    (Sqrt[alfa]*CbW*MZ2*SW2)/(6*Sqrt[2]*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CtW*MB*MT*B0i[bb0, MH2, MT2, MT2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CbW*MT2*B0i[bb0, MH2, MT2, MT2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) - (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2*
      B0i[bb0, MH2, MT2, MT2])/(MH2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CtW*MB*MT*B0i[bb0, MH2, MW2, MW2])/(Sqrt[2]*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MT2*B0i[bb0, MH2, MW2, MW2])/(Sqrt[2]*Pi^(3/2)*SW) + 
    (Sqrt[2]*Sqrt[alfa]*CbW*MW2*B0i[bb0, MH2, MW2, MW2])/(Pi^(3/2)*SW) + 
    (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MW2*B0i[bb0, MH2, MW2, MW2])/
     (MH2*Pi^(3/2)*SW) + (2*Sqrt[2]*Sqrt[alfa]*CbB*MW2*MZ*
      B0i[bb0, MH2, MZ2, MZ2])/(3*MW*Pi^(3/2)) - 
    (Sqrt[alfa]*CbB*MZ*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*MW*Pi^(3/2)) + 
    (Sqrt[2]*Sqrt[alfa]*CbW*MW2*B0i[bb0, MH2, MZ2, MZ2])/(3*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*Pi^(3/2)*SW) - 
    (Sqrt[2]*Sqrt[alfa]*CbW*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (3*Pi^(3/2)*SW) + (Sqrt[alfa]*CbB*MW2*MZ*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
       MZ2])/(3*Sqrt[2]*MW*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MZ*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (6*Sqrt[2]*MW*Pi^(3/2)) + (Sqrt[2]*Sqrt[alfa]*CbW*MW2*MZ2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbW*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
     (6*Sqrt[2]*Pi^(3/2)*SW) - (Sqrt[alfa]*CbB*MZ*MZ2^2*SW2*
      C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*Sqrt[2]*MW*Pi^(3/2)) - 
    (Sqrt[alfa]*CtW*MB*MH2*MT*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + (Sqrt[alfa]*CbW*MH2*MT2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Sqrt[2]*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CtW*MB*MT*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (Sqrt[2]*Pi^(3/2)*SW) + (Sqrt[alfa]*CbW*MT2^2*C0i[cc0, 0, MH2, 0, MT2, 
       MW2, MW2])/(Sqrt[2]*Pi^(3/2)*SW) + 
    (2*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (Pi^(3/2)*SW) + (Sqrt[alfa]*CbW*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, 
       MW2])/(Sqrt[2]*Pi^(3/2)*SW) + (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2*MW2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
     (Sqrt[2]*Pi^(3/2)*SW) - (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MW2^2*
      C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(MH2*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CbW*MT2^2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (MH2*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CtW*MB*MT*MW2*C0i[cc0, MH2, 0, 0, MT2, 
       MT2, MW2])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) - (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2*MW2*
      C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(MH2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2*Log[\[Mu]^2/MT2])/(4*Sqrt[2]*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CtW*MB*MT*MT2^5*Log[\[Mu]^2/MT2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CbW*MT2^6*Log[\[Mu]^2/MT2])/(4*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) + (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^6*Log[\[Mu]^2/MT2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (31*Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2*
      Log[\[Mu]^2/MT2])/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (13*Sqrt[alfa]*CbW*MT2^5*MW2*Log[\[Mu]^2/MT2])/(4*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (15*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^5*MW2*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2*Log[\[Mu]^2/MT2])/
     (2*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
    (51*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^2*Log[\[Mu]^2/MT2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/(2*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) + (30*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2^2*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^2*Log[\[Mu]^2/MT2])/
     (2*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
    (37*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^3*Log[\[Mu]^2/MT2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (11*Sqrt[alfa]*CbW*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (30*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^4*
      Log[\[Mu]^2/MT2])/(2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (23*Sqrt[alfa]*CbW*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (15*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CbW*MT2*MW2^5*Log[\[Mu]^2/MT2])/(4*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^5*
      Log[\[Mu]^2/MT2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MW2*Log[\[Mu]^2/MW2])/(4*Sqrt[2]*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2*Log[\[Mu]^2/MW2])/
     (Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CbW*MT2^5*MW2*Log[\[Mu]^2/MW2])/(4*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^5*MW2*
      Log[\[Mu]^2/MW2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2*Log[\[Mu]^2/MW2])/
     (2*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
    (19*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^2*Log[\[Mu]^2/MW2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (13*Sqrt[alfa]*CbW*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (15*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^2*
      Log[\[Mu]^2/MW2])/(2*Sqrt[2]*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
    (33*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^3*Log[\[Mu]^2/MW2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbW*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/(2*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (30*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^3*
      Log[\[Mu]^2/MW2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (25*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^4*Log[\[Mu]^2/MW2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (11*Sqrt[alfa]*CbW*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (30*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CtW*MB*MT*MW2^5*Log[\[Mu]^2/MW2])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (23*Sqrt[alfa]*CbW*MT2*MW2^5*Log[\[Mu]^2/MW2])/(4*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (15*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^5*
      Log[\[Mu]^2/MW2])/(MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CbW*MW2^6*Log[\[Mu]^2/MW2])/(4*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) + (3*Sqrt[2]*Sqrt[alfa]*CtW*MB*MT*MW2^6*Log[\[Mu]^2/MW2])/
     (MH2*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (11*Sqrt[alfa]*CbB*MW2*MZ*Log[\[Mu]^2/MZ2])/(6*Sqrt[2]*MW*Pi^(3/2)) - 
    (Sqrt[alfa]*CbB*MW2*MZ2*Log[\[Mu]^2/MZ2])/(2*Sqrt[2]*MW*MZ*Pi^(3/2)) - 
    (5*Sqrt[alfa]*CbB*MZ*MZ2*Log[\[Mu]^2/MZ2])/(24*Sqrt[2]*MW*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MZ2^2*Log[\[Mu]^2/MZ2])/(8*Sqrt[2]*MW*MZ*Pi^(3/2)) + 
    (7*Sqrt[alfa]*CbW*MW2*Log[\[Mu]^2/MZ2])/(6*Sqrt[2]*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MZ2*Log[\[Mu]^2/MZ2])/(12*Sqrt[2]*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbB*MZ*MZ2*SW2*Log[\[Mu]^2/MZ2])/(3*Sqrt[2]*MW*Pi^(3/2)) - 
    (Sqrt[alfa]*CbW*MZ2*SW2*Log[\[Mu]^2/MZ2])/(2*Sqrt[2]*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbB*MW2*MZ2*tag[delmb])/(3*Sqrt[2]*MW*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MZ2^2*tag[delmb])/(12*Sqrt[2]*MW*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CtW*MB*MT*tag[delmb])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MT2*tag[delmb])/(4*Sqrt[2]*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2^5*tag[delmb])/(8*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (3*Sqrt[alfa]*CbW*MT2^6*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - (Sqrt[alfa]*CbW*MW2*tag[delmb])/
     (12*Sqrt[2]*Pi^(3/2)*SW) + (21*Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2*
      tag[delmb])/(8*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2^5*MW2*tag[delmb])/(Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) - (27*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^2*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (15*Sqrt[alfa]*CbW*MT2^4*MW2^2*tag[delmb])/(4*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) + (33*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^3*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (39*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^4*tag[delmb])/(8*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) + (15*Sqrt[alfa]*CbW*MT2^2*MW2^4*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CtW*MB*MT*MW2^5*tag[delmb])/(8*Sqrt[2]*(MT2 - MW2)^5*
      Pi^(3/2)*SW) - (3*Sqrt[alfa]*CbW*MT2*MW2^5*tag[delmb])/
     (Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MW2^6*tag[delmb])/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*
      SW) + (Sqrt[alfa]*CbW*MZ2*tag[delmb])/(12*Sqrt[2]*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CtW*MB*MT*MT2^5*Log[\[Mu]^2/MT2]*
      tag[delmb])/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MT2^6*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (15*Sqrt[alfa]*CtW*MB*MT*MT2^4*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CbW*MT2^5*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (27*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MT2^4*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (21*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MT2^3*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CbW*MT2^2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MT2*MW2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MW2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CbW*MT2^5*MW2*Log[\[Mu]^2/MW2]*
      tag[delmb])/(4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2^3*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (9*Sqrt[alfa]*CbW*MT2^4*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (9*Sqrt[alfa]*CtW*MB*MT*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2^3*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (9*Sqrt[alfa]*CtW*MB*MT*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2^2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
     (2*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CtW*MB*MT*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (9*Sqrt[alfa]*CbW*MT2*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MW2^6*Log[\[Mu]^2/MW2]*tag[delmb])/
     (4*Sqrt[2]*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (Sqrt[2]*MW*MZ*Pi^(3/2)) + (Sqrt[alfa]*CbB*MZ2^2*Log[\[Mu]^2/MZ2]*
      tag[delmb])/(4*Sqrt[2]*MW*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CbW*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/(Sqrt[2]*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb])/
     (4*Sqrt[2]*Pi^(3/2)*SW) - (Sqrt[alfa]*CtW*MB*MT*MT2*Nc*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CtW*CW2*MB*MT*MT2*Nc*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CtW*MB*MT*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + (Sqrt[alfa]*CtW*MB*MT*MT2*Nc*
      B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*
      SW) + (Sqrt[alfa]*CtW*CW2*MB*MT*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CtW*CW2*MB*MT*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CtW*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*MW2*Pi^(3/2)*SW) + (Sqrt[alfa]*CtW*CW2*MB*MT*MT2*Nc*
      Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*
      SW2) - (Sqrt[alfa]*CtB*CW2*MB*MT*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(48*Sqrt[2]*MW*Pi^(3/2)) + 
    (Sqrt[alfa]*CtW*CW2*MB*MT*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(48*Sqrt[2]*Pi^(3/2)*SW) - 
    (13*Sqrt[alfa]*CtB*CW2*MB*MT*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(16*Sqrt[2]*MW*Pi^(3/2)*SW2) + 
    (21*Sqrt[alfa]*CtB*CW2*MB*MT*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(16*Sqrt[2]*MW*MZ2*Pi^(3/2)*SW2) + 
    (13*Sqrt[alfa]*CtW*CW2*MB*MT*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(16*Sqrt[2]*Pi^(3/2)*SW*SW2) - 
    (21*Sqrt[alfa]*CtW*CW2*MB*MT*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(16*Sqrt[2]*MZ2*Pi^(3/2)*SW*SW2) + 
    (2*Sqrt[2]*Sqrt[alfa]*CtB*CW*MB*MT*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(3*Pi^(3/2)) + (Sqrt[2]*Sqrt[alfa]*CtW*CW*MB*MT*MZ*Nc*
      Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(3*MW*Pi^(3/2)*SW) - 
    (Sqrt[2]*Sqrt[alfa]*CtW*CW*MB*MT*MW2*MZ*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(3*MW*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[2]*Sqrt[alfa]*CtW*CW*MB*MT*MZ*Nc*SW2*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(3*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CbB*MT2^2*MW2*MZ2*tag[zetaMB])/
     (3*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[2]*Sqrt[alfa]*CbB*MT2*MW2^2*MZ2*tag[zetaMB])/
     (3*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - (Sqrt[alfa]*CbB*MW2^3*MZ2*tag[zetaMB])/
     (3*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MT2^2*MZ2^2*tag[zetaMB])/(12*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
      Pi^(3/2)) - (Sqrt[alfa]*CbB*MT2*MW2*MZ2^2*tag[zetaMB])/
     (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MW2^2*MZ2^2*tag[zetaMB])/(12*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
      Pi^(3/2)) + (Sqrt[alfa]*CtW*MB*MT*MT2^2*tag[zetaMB])/
     (8*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - (Sqrt[alfa]*CbW*MT2^3*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CtW*MB*MT*MT2*MW2*tag[zetaMB])/(2*Sqrt[2]*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (Sqrt[alfa]*CbW*MT2^2*MW2*tag[zetaMB])/
     (6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CtW*MB*MT*MW2^2*tag[zetaMB])/(8*Sqrt[2]*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (7*Sqrt[alfa]*CbW*MT2*MW2^2*tag[zetaMB])/
     (6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CbW*MW2^3*tag[zetaMB])/(6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*
      SW) + (Sqrt[alfa]*CbW*MT2^2*MZ2*tag[zetaMB])/(12*Sqrt[2]*(MT2 - MW2)^2*
      Pi^(3/2)*SW) - (Sqrt[alfa]*CbW*MT2*MW2*MZ2*tag[zetaMB])/
     (6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MW2^2*MZ2*tag[zetaMB])/(12*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*
      SW) - (3*Sqrt[alfa]*CtW*MB*MT*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbB*MT2^2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[2]*Sqrt[alfa]*CbB*MT2*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CbB*MW2^3*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MT2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CbB*MT2*MW2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MW2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CbW*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[2]*Sqrt[alfa]*CbW*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     ((MT2 - MW2)^2*Pi^(3/2)*SW) - (Sqrt[alfa]*CbW*MW2^3*Log[\[Mu]^2/MZ2]*
      tag[zetaMB])/(Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbW*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW)))/(8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Sqrt[alfa]*MB*MH*Nc*(-(Sqrt[alfa]*CHtb*MT*MT2)/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHtb*MT*MT2^6)/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*CHb*MB*MW2)/(12*MW*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*CHtb*MT*MW2)/(4*MW*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*CHtb*MT*MT2^5*MW2)/(2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (45*Sqrt[alfa]*CHtb*MT*MT2^4*MW2^2)/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (10*Sqrt[alfa]*CHtb*MT*MT2^3*MW2^3)/(MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (75*Sqrt[alfa]*CHtb*MT*MT2^2*MW2^4)/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (9*Sqrt[alfa]*CHtb*MT*MT2*MW2^5)/(2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (7*Sqrt[alfa]*CHtb*MT*MW2^6)/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (7*Sqrt[alfa]*CHb*MB*MZ2)/(24*MW*Pi^(3/2)*SW) - 
   (5*Sqrt[alfa]*CHb*MB*MZ2*SW2)/(24*MW*Pi^(3/2)*SW) + 
   (2*Sqrt[alfa]*CHb*MB*MZ2^2*SW2)/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHtb*MT*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHtb*MH2*MT*B0i[bb0, MH2, MW2, MW2])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MH2*B0i[bb0, MH2, MZ2, MZ2])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/(12*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(6*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/(12*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*CHb*MB*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
    (3*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHb*MB*MW2*MZ2*
     C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
    (6*MW*Pi^(3/2)*SW) + (2*Sqrt[alfa]*CHb*MB*MZ2^3*SW2*
     C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHtb*MH2*MT*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHtb*MT*MT2*MW2*
     C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
    (2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHb*MB*MH2*MW2*
     C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(6*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MH2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
    (12*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHtb*MT*MT2^2*
     C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHtb*MH2*MT*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
    (4*MW*Pi^(3/2)*SW) + (7*Sqrt[alfa]*CHtb*MT*MT2*MW2*
     C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MW*Pi^(3/2)*SW) + 
   (11*Sqrt[alfa]*MB*MW2*CHq1[3, 3])/(24*MW*Pi^(3/2)*SW) + 
   (17*Sqrt[alfa]*MB*MZ2*CHq1[3, 3])/(48*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MW2*MZ2*CHq1[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2^2*CHq1[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2*SW2*CHq1[3, 3])/(6*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MH2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MW2*B0i[bb0, MH2, MZ2, MZ2]*
     CHq1[3, 3])/(12*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (6*MW*Pi^(3/2)*SW) + (2*Sqrt[alfa]*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*
     CHq1[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (3*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2]*
     CHq1[3, 3])/(12*MW*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*MB*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq1[3, 3])/
    (6*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
      MZ2]*CHq1[3, 3])/(3*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq1[3, 3])/
    (3*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, 
      MZ2]*CHq1[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq1[3, 3])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MH2*MZ2*SW2*
     C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHq1[3, 3])/(6*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*CHq3[3, 3])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^6*CHq3[3, 3])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^7*CHq3[3, 3])/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^4*CHq3[3, 3])/(8*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
   (4*Sqrt[alfa]*MB*MW2*CHq3[3, 3])/(3*MW*Pi^(3/2)*SW) + 
   (7*Sqrt[alfa]*MB*MT2^5*MW2*CHq3[3, 3])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (4*Sqrt[alfa]*MB*MT2^6*MW2*CHq3[3, 3])/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) - (Sqrt[alfa]*MB*MT2^3*MW2*CHq3[3, 3])/(8*MW*(MT2 - MW2)^3*Pi^(3/2)*
     SW) - (13*Sqrt[alfa]*MB*MT2^4*MW2^2*CHq3[3, 3])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*MB*MT2^5*MW2^2*CHq3[3, 3])/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (3*Sqrt[alfa]*MB*MT2^2*MW2^2*CHq3[3, 3])/
    (8*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
   (27*Sqrt[alfa]*MB*MT2^3*MW2^3*CHq3[3, 3])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (10*Sqrt[alfa]*MB*MT2^4*MW2^3*CHq3[3, 3])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MT2*MW2^3*CHq3[3, 3])/
    (8*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
   (61*Sqrt[alfa]*MB*MT2^2*MW2^4*CHq3[3, 3])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) - (25*Sqrt[alfa]*MB*MT2^3*MW2^4*CHq3[3, 3])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MW2^4*CHq3[3, 3])/
    (4*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
   (35*Sqrt[alfa]*MB*MT2*MW2^5*CHq3[3, 3])/(16*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (24*Sqrt[alfa]*MB*MT2^2*MW2^5*CHq3[3, 3])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MW2^6*CHq3[3, 3])/
    (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (11*Sqrt[alfa]*MB*MT2*MW2^6*CHq3[3, 3])/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (2*Sqrt[alfa]*MB*MW2^7*CHq3[3, 3])/(MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (17*Sqrt[alfa]*MB*MZ2*CHq3[3, 3])/(48*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MW2*MZ2*CHq3[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2^2*CHq3[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2*SW2*CHq3[3, 3])/(6*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/
    (2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MT2^2*B0i[bb0, MH2, MT2, MT2]*
     CHq3[3, 3])/(MH2*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MT2*MW2*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/
    (MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MH2*B0i[bb0, MH2, MW2, MW2]*
     CHq3[3, 3])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    (2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MW2*B0i[bb0, MH2, MW2, MW2]*
     CHq3[3, 3])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*MW2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    (MH2*MW*Pi^(3/2)*SW) + (2*Sqrt[alfa]*MB*MW2^2*B0i[bb0, MH2, MW2, MW2]*
     CHq3[3, 3])/(MH2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MH2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MW2*B0i[bb0, MH2, MZ2, MZ2]*
     CHq3[3, 3])/(12*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (6*MW*Pi^(3/2)*SW) + (2*Sqrt[alfa]*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*
     CHq3[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (3*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2]*
     CHq3[3, 3])/(12*MW*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*MB*MW2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq3[3, 3])/
    (6*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
      MZ2]*CHq3[3, 3])/(3*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq3[3, 3])/
    (3*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, 
      MZ2]*CHq3[3, 3])/(3*MH2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq3[3, 3])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, 
      MW2]*CHq3[3, 3])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHq3[3, 3])/
    (2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, 
      MW2]*CHq3[3, 3])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHq3[3, 3])/
    (MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, 
      MW2]*CHq3[3, 3])/(MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHq3[3, 3])/
    (MH2*MW*Pi^(3/2)*SW) - (2*Sqrt[alfa]*MB*MW2^3*C0i[cc0, 0, MH2, 0, MT2, 
      MW2, MW2]*CHq3[3, 3])/(MH2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MH2*MZ2*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHq3[3, 3])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, 
      MW2]*CHq3[3, 3])/(MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHq3[3, 3])/
    (2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, 
      MT2, MW2]*CHq3[3, 3])/(MH2*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHq3[3, 3])/
    (MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHtb*MT*MT2*Log[\[Mu]^2/MT2])/
    (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CHtb*MT*MT2^6*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (11*Sqrt[alfa]*CHtb*MT*MT2^5*MW2*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (17*Sqrt[alfa]*CHtb*MT*MT2^4*MW2^2*Log[\[Mu]^2/MT2])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (23*Sqrt[alfa]*CHtb*MT*MT2^3*MW2^3*Log[\[Mu]^2/MT2])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (29*Sqrt[alfa]*CHtb*MT*MT2^2*MW2^4*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (7*Sqrt[alfa]*CHtb*MT*MT2*MW2^5*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*CHq3[3, 3]*Log[\[Mu]^2/MT2])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^7*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^5*MW2*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*MB*MT2^6*MW2*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^3*MW2*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (4*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
   (11*Sqrt[alfa]*MB*MT2^4*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^2*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (4*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
   (21*Sqrt[alfa]*MB*MT2^3*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (10*Sqrt[alfa]*MB*MT2^4*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (2*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
   (17*Sqrt[alfa]*MB*MT2^2*MW2^4*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (15*Sqrt[alfa]*MB*MT2^3*MW2^4*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*MB*MT2*MW2^5*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (9*Sqrt[alfa]*MB*MT2^2*MW2^5*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MT2*MW2^6*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MT2^5*MW2*Log[\[Mu]^2/MW2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (11*Sqrt[alfa]*CHtb*MT*MT2^4*MW2^2*Log[\[Mu]^2/MW2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (17*Sqrt[alfa]*CHtb*MT*MT2^3*MW2^3*Log[\[Mu]^2/MW2])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (23*Sqrt[alfa]*CHtb*MT*MT2^2*MW2^4*Log[\[Mu]^2/MW2])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (29*Sqrt[alfa]*CHtb*MT*MT2*MW2^5*Log[\[Mu]^2/MW2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (7*Sqrt[alfa]*CHtb*MT*MW2^6*Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (Sqrt[alfa]*MB*MW2*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MT2^5*MW2*CHq3[3, 3]*
     Log[\[Mu]^2/MW2])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^6*MW2*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^3*MW2*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (4*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^4*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*MB*MT2^5*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^2*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (4*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) + 
   (9*Sqrt[alfa]*MB*MT2^3*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (2*MW*(MT2 - MW2)^3*Pi^(3/2)*SW) - 
   (13*Sqrt[alfa]*MB*MT2^2*MW2^4*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (10*Sqrt[alfa]*MB*MT2^3*MW2^4*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*MB*MT2*MW2^5*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (15*Sqrt[alfa]*MB*MT2^2*MW2^5*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*MB*MW2^6*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (9*Sqrt[alfa]*MB*MT2*MW2^6*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (2*Sqrt[alfa]*MB*MW2^7*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
    (MH2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*CHb*MB*MW2*Log[\[Mu]^2/MZ2])/(6*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MZ2*Log[\[Mu]^2/MZ2])/(24*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MZ2*SW2*Log[\[Mu]^2/MZ2])/(12*MW*Pi^(3/2)*SW) + 
   (2*Sqrt[alfa]*CHb*MB*MZ2^2*SW2*Log[\[Mu]^2/MZ2])/(3*MH2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MW2*CHq1[3, 3]*Log[\[Mu]^2/MZ2])/(4*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MW2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2])/
    (3*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2^2*CHq1[3, 3]*
     Log[\[Mu]^2/MZ2])/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2*SW2*CHq1[3, 3]*Log[\[Mu]^2/MZ2])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MW2*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/(4*MW*Pi^(3/2)*SW) - 
   (2*Sqrt[alfa]*MB*MW2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/
    (3*MH2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MZ2^2*CHq3[3, 3]*
     Log[\[Mu]^2/MZ2])/(3*MH2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MZ2*SW2*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MT2*tag[delmb])/(8*MW*Pi^(3/2)*SW) - 
   (5*Sqrt[alfa]*CHb*MB*MW2*tag[delmb])/(24*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MW2*tag[delmb])/(4*MW*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*CHtb*MT*MT2^5*MW2*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (15*Sqrt[alfa]*CHtb*MT*MT2^4*MW2^2*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (15*Sqrt[alfa]*CHtb*MT*MT2^3*MW2^3*tag[delmb])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (15*Sqrt[alfa]*CHtb*MT*MT2^2*MW2^4*tag[delmb])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (15*Sqrt[alfa]*CHtb*MT*MT2*MW2^5*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*
     SW) + (3*Sqrt[alfa]*CHtb*MT*MW2^6*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + (Sqrt[alfa]*CHb*MB*MZ2*tag[delmb])/
    (12*MW*Pi^(3/2)*SW) - (5*Sqrt[alfa]*MB*MW2*CHq1[3, 3]*tag[delmb])/
    (24*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MZ2*CHq1[3, 3]*tag[delmb])/
    (48*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MT2*CHq3[3, 3]*tag[delmb])/
    (8*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*MB*MT2^6*CHq3[3, 3]*tag[delmb])/
    (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (7*Sqrt[alfa]*MB*MW2*CHq3[3, 3]*tag[delmb])/(12*MW*Pi^(3/2)*SW) + 
   (21*Sqrt[alfa]*MB*MT2^5*MW2*CHq3[3, 3]*tag[delmb])/
    (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (27*Sqrt[alfa]*MB*MT2^4*MW2^2*CHq3[3, 3]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (33*Sqrt[alfa]*MB*MT2^3*MW2^3*CHq3[3, 3]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (39*Sqrt[alfa]*MB*MT2^2*MW2^4*CHq3[3, 3]*tag[delmb])/
    (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (9*Sqrt[alfa]*MB*MT2*MW2^5*CHq3[3, 3]*tag[delmb])/
    (16*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MZ2*CHq3[3, 3]*tag[delmb])/(48*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/(8*MW*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*CHtb*MT*MT2^5*MW2*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*CHtb*MT*MT2^4*MW2^2*Log[\[Mu]^2/MT2]*tag[delmb])/
    (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (9*Sqrt[alfa]*CHtb*MT*MT2^3*MW2^3*Log[\[Mu]^2/MT2]*tag[delmb])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*CHtb*MT*MT2^2*MW2^4*Log[\[Mu]^2/MT2]*tag[delmb])/
    (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*CHtb*MT*MT2*MW2^5*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MT2^6*CHq3[3, 3]*Log[\[Mu]^2/MT2]*
     tag[delmb])/(4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*MB*MT2^5*MW2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmb])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (17*Sqrt[alfa]*MB*MT2^4*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (11*Sqrt[alfa]*MB*MT2^3*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^2*MW2^4*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*MW2^5*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*CHtb*MT*MT2^4*MW2^2*Log[\[Mu]^2/MW2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*CHtb*MT*MT2^3*MW2^3*Log[\[Mu]^2/MW2]*tag[delmb])/
    (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (9*Sqrt[alfa]*CHtb*MT*MT2^2*MW2^4*Log[\[Mu]^2/MW2]*tag[delmb])/
    (4*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*CHtb*MT*MT2*MW2^5*Log[\[Mu]^2/MW2]*tag[delmb])/
    (2*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*CHtb*MT*MW2^6*Log[\[Mu]^2/MW2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MW2*CHq3[3, 3]*Log[\[Mu]^2/MW2]*tag[delmb])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MT2^5*MW2*CHq3[3, 3]*Log[\[Mu]^2/MW2]*
     tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^4*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MW2]*tag[delmb])/
    (MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + (19*Sqrt[alfa]*MB*MT2^3*MW2^3*CHq3[3, 3]*
     Log[\[Mu]^2/MW2]*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (19*Sqrt[alfa]*MB*MT2^2*MW2^4*CHq3[3, 3]*Log[\[Mu]^2/MW2]*tag[delmb])/
    (8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*MW2^5*CHq3[3, 3]*Log[\[Mu]^2/MW2]*tag[delmb])/
    (MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MW2^6*CHq3[3, 3]*
     Log[\[Mu]^2/MW2]*tag[delmb])/(8*MW*(MT2 - MW2)^5*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmb])/(4*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmb])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MW2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmb])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*
     tag[delmb])/(4*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MW2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmb])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*
     tag[delmb])/(4*MW*Pi^(3/2)*SW) - 
   (5*Sqrt[alfa]*MB*MW2*CHl3[1, 1]*tag[delmw]*tag[fer1])/
    (18*MW*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CW2*MB*MW2*CHl3[1, 1]*tag[delmw]*
     tag[fer1])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*MB*MW2*Nc*CHq3[1, 1]*tag[delmw]*tag[fer1])/
    (18*MW*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[1, 1]*tag[delmw]*
     tag[fer1])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*MB*MW2*CHl3[1, 1]*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CW2*MB*MW2*CHl3[1, 1]*Log[\[Mu]^2/MW2]*
     tag[delmw]*tag[fer1])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*MB*MW2*Nc*CHq3[1, 1]*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[1, 1]*
     Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(6*MW*Pi^(3/2)*SW*SW2) + 
   (5*Sqrt[alfa]*CHe*CW2*MB*MZ2*tag[delmz]*tag[fer1])/(18*MW*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*CHd*CW2*MB*MZ2*Nc*tag[delmz]*tag[fer1])/
    (54*MW*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHu*CW2*MB*MW2*Nc*tag[delmz]*
     tag[fer1])/(27*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*CHu*CW2*MB*MZ2*Nc*tag[delmz]*tag[fer1])/
    (27*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CW2*MB*MW2*CHl1[1, 1]*tag[delmz]*
     tag[fer1])/(18*MW*Pi^(3/2)*SW*SW2) + 
   (5*Sqrt[alfa]*CW2*MB*MZ2*CHl1[1, 1]*tag[delmz]*tag[fer1])/
    (18*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CW2*MB*MW2*CHl3[1, 1]*tag[delmz]*
     tag[fer1])/(18*MW*Pi^(3/2)*SW*SW2) + 
   (5*Sqrt[alfa]*CW2*MB*MW2*Nc*CHq1[1, 1]*tag[delmz]*tag[fer1])/
    (54*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq1[1, 1]*
     tag[delmz]*tag[fer1])/(54*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[1, 1]*tag[delmz]*tag[fer1])/
    (18*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHe*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*
     tag[delmz]*tag[fer1])/(6*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHd*CW2*MB*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
    (18*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHu*CW2*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*
     tag[delmz]*tag[fer1])/(9*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CHu*CW2*MB*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
    (9*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CW2*MB*MW2*CHl1[1, 1]*
     Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(6*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CW2*MB*MZ2*CHl1[1, 1]*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
    (6*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CW2*MB*MW2*CHl3[1, 1]*
     Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(6*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq1[1, 1]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer1])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq1[1, 1]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer1])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[1, 1]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer1])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*MB*MW2*CHl3[2, 2]*tag[delmw]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CW2*MB*MW2*CHl3[2, 2]*tag[delmw]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*MB*MW2*CHl3[3, 3]*tag[delmw]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CW2*MB*MW2*CHl3[3, 3]*tag[delmw]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*MB*MW2*Nc*CHq3[2, 2]*tag[delmw]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW) + (5*Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[2, 2]*tag[delmw]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*MB*MT2^2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/
    (12*MW*MW2*Pi^(3/2)*SW) + (Sqrt[alfa]*MB*MW2*Nc*CHq3[3, 3]*tag[delmw]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CW2*MB*MT2^2*Nc*CHq3[3, 3]*
     tag[delmw]*tag[fer3])/(12*MW*MW2*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
     CHq3[3, 3]*tag[delmw]*tag[fer3])/(12*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
     tag[fer3])/(12*MW*MW2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
     tag[fer3])/(6*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CW2*MB*MT2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
     tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
     tag[fer3])/(12*MW*MW2*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
     tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*MB*MT2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*MB*MT2^2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2]*
     tag[delmw]*tag[fer3])/(12*MW*MW2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CW2*MB*MT2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmw]*
     tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CW2*MB*MT2^2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmw]*
     tag[fer3])/(12*MW*MW2*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*MB*MW2*CHl3[2, 2]*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CW2*MB*MW2*CHl3[2, 2]*Log[\[Mu]^2/MW2]*
     tag[delmw]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*MB*MW2*CHl3[3, 3]*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CW2*MB*MW2*CHl3[3, 3]*Log[\[Mu]^2/MW2]*
     tag[delmw]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*MB*MW2*Nc*CHq3[2, 2]*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[2, 2]*
     Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) + 
   (5*Sqrt[alfa]*CHmu*CW2*MB*MZ2*tag[delmz]*tag[fer3])/(18*MW*Pi^(3/2)*SW) + 
   (2*Sqrt[alfa]*CHt*CW2*MB*MT2*Nc*tag[delmz]*tag[fer3])/(9*MW*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*CHs*CW2*MB*MZ2*Nc*tag[delmz]*tag[fer3])/
    (54*MW*Pi^(3/2)*SW) - (5*Sqrt[alfa]*CHtau*CW2*MB*MW2*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) + 
   (5*Sqrt[alfa]*CHtau*CW2*MB*MZ2*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) - (2*Sqrt[alfa]*CHt*CW2*MB*MT2*Nc*tag[delmz]*
     tag[fer3])/(9*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*CHb*CW2*MB*MW2*Nc*tag[delmz]*tag[fer3])/
    (54*MW*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHc*CW2*MB*MW2*Nc*tag[delmz]*
     tag[fer3])/(27*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CHt*CW2*MB*MW2*Nc*tag[delmz]*tag[fer3])/
    (27*MW*Pi^(3/2)*SW*SW2) + (2*Sqrt[alfa]*CHt*CW2*MB*MT2*MW2*Nc*tag[delmz]*
     tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) + 
   (5*Sqrt[alfa]*CHb*CW2*MB*MZ2*Nc*tag[delmz]*tag[fer3])/
    (54*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHc*CW2*MB*MZ2*Nc*tag[delmz]*
     tag[fer3])/(27*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CHt*CW2*MB*MZ2*Nc*tag[delmz]*tag[fer3])/
    (27*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHt*CW2*MB*MT2*Nc*
     B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CHt*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
     tag[fer3])/(9*MW*Pi^(3/2)*SW*SW2) + 
   (2*Sqrt[alfa]*CHt*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
     tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CHt*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
     tag[fer3])/(9*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*CW2*MB*MW2*CHl1[2, 2]*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CW2*MB*MZ2*CHl1[2, 2]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*CW2*MB*MW2*CHl1[3, 3]*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CW2*MB*MZ2*CHl1[3, 3]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*CW2*MB*MW2*CHl3[2, 2]*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CW2*MB*MW2*CHl3[3, 3]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) + 
   (5*Sqrt[alfa]*CW2*MB*MW2*Nc*CHq1[2, 2]*tag[delmz]*tag[fer3])/
    (54*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq1[2, 2]*
     tag[delmz]*tag[fer3])/(54*MW*Pi^(3/2)*SW*SW2) - 
   (7*Sqrt[alfa]*CW2*MB*MW2*Nc*CHq1[3, 3]*tag[delmz]*tag[fer3])/
    (54*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq1[3, 3]*tag[delmz]*
     tag[fer3])/(27*MW*Pi^(3/2)*SW*SW2) - 
   (11*Sqrt[alfa]*CW2*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
     tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
     tag[fer3])/(9*MW*Pi^(3/2)*SW*SW2) + 
   (2*Sqrt[alfa]*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*
     tag[delmz]*tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
     tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
   (5*Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[2, 2]*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[3, 3]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq3[3, 3]*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) + (11*Sqrt[alfa]*CW2*MB*MT2*Nc*
     B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
    (36*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CW2*MB*MW2*Nc*
     B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
    (9*MW*Pi^(3/2)*SW*SW2) - (2*Sqrt[alfa]*CW2*MB*MT2*MW2*Nc*
     B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
    (9*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CW2*MB*MZ2*Nc*
     B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
    (36*MW*Pi^(3/2)*SW*SW2) + (2*Sqrt[alfa]*CHt*CW2*MB*MT2*Nc*
     Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(9*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CW2*MB*MT2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MT2]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (2*Sqrt[alfa]*CW2*MB*MT2*MW2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MT2]*tag[delmz]*
     tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MT2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) + 
   (2*Sqrt[alfa]*CW2*MB*MT2*MW2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmz]*
     tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CHmu*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHs*CW2*MB*MZ2*Nc*Log[\[Mu]^2/MZ2]*
     tag[delmz]*tag[fer3])/(18*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHtau*CW2*MB*MW2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHtau*CW2*MB*MZ2*Log[\[Mu]^2/MZ2]*
     tag[delmz]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CHb*CW2*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHc*CW2*MB*MW2*Nc*Log[\[Mu]^2/MZ2]*
     tag[delmz]*tag[fer3])/(9*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CHb*CW2*MB*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
    (18*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHc*CW2*MB*MZ2*Nc*Log[\[Mu]^2/MZ2]*
     tag[delmz]*tag[fer3])/(9*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*CHl1[2, 2]*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CW2*MB*MZ2*CHl1[2, 2]*
     Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*CHl1[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CW2*MB*MZ2*CHl1[3, 3]*
     Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*CHl3[2, 2]*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
    (6*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CW2*MB*MW2*CHl3[3, 3]*
     Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq1[2, 2]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq1[2, 2]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[2, 2]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MW2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
   (Sqrt[alfa]*CW2*MB*MZ2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmz]*
     tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
   (Sqrt[alfa]*CHtb*MT*MT2^3*tag[zetaMB])/(8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (5*Sqrt[alfa]*CHb*MB*MT2^2*MW2*tag[zetaMB])/(24*MW*(MT2 - MW2)^2*Pi^(3/2)*
     SW) - (3*Sqrt[alfa]*CHtb*MT*MT2^2*MW2*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*CHb*MB*MT2*MW2^2*tag[zetaMB])/(12*MW*(MT2 - MW2)^2*Pi^(3/2)*
     SW) + (3*Sqrt[alfa]*CHtb*MT*MT2*MW2^2*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - (5*Sqrt[alfa]*CHb*MB*MW2^3*tag[zetaMB])/
    (24*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - (Sqrt[alfa]*CHtb*MT*MW2^3*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MT2^2*MZ2*tag[zetaMB])/(12*MW*(MT2 - MW2)^2*Pi^(3/2)*
     SW) - (Sqrt[alfa]*CHb*MB*MT2*MW2*MZ2*tag[zetaMB])/
    (6*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MW2^2*MZ2*tag[zetaMB])/(12*MW*(MT2 - MW2)^2*Pi^(3/2)*
     SW) - (5*Sqrt[alfa]*MB*MT2^2*MW2*CHq1[3, 3]*tag[zetaMB])/
    (24*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (5*Sqrt[alfa]*MB*MT2*MW2^2*CHq1[3, 3]*tag[zetaMB])/
    (12*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (5*Sqrt[alfa]*MB*MW2^3*CHq1[3, 3]*tag[zetaMB])/(24*MW*(MT2 - MW2)^2*Pi^(3/2)*
     SW) + (Sqrt[alfa]*MB*MT2^2*MZ2*CHq1[3, 3]*tag[zetaMB])/
    (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*MW2*MZ2*CHq1[3, 3]*tag[zetaMB])/
    (24*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MW2^2*MZ2*CHq1[3, 3]*tag[zetaMB])/
    (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (5*Sqrt[alfa]*MB*MT2^3*CHq3[3, 3]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*Pi^(3/2)*
     SW) + (5*Sqrt[alfa]*MB*MT2^2*MW2*CHq3[3, 3]*tag[zetaMB])/
    (12*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (23*Sqrt[alfa]*MB*MT2*MW2^2*CHq3[3, 3]*tag[zetaMB])/
    (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (7*Sqrt[alfa]*MB*MW2^3*CHq3[3, 3]*tag[zetaMB])/(12*MW*(MT2 - MW2)^2*Pi^(3/2)*
     SW) + (Sqrt[alfa]*MB*MT2^2*MZ2*CHq3[3, 3]*tag[zetaMB])/
    (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*MW2*MZ2*CHq3[3, 3]*tag[zetaMB])/
    (24*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MW2^2*MZ2*CHq3[3, 3]*tag[zetaMB])/
    (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (5*Sqrt[alfa]*CHtb*MT*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHtb*MT*MT2*MW2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
    (2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*MB*MT2^3*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*MB*MT2^2*MW2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (3*Sqrt[alfa]*CHtb*MT*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*CHtb*MT*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*MB*MT2*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MW2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*CHb*MB*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*CHb*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^2*MW2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*MW2^2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MW2^3*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*MW2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MW2^2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2^2*MW2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MT2^2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*MB*MT2*MW2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*MB*MW2^2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
    (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW)))/(8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecTagged.8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Sqrt[alfa]*MB*MH*Nc*((-3*Sqrt[alfa]*C1qb*MB*MH2)/(8*MW*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*C8qb*CF*MB*MH2)/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qtqb*MT*MT2)/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C8qtqb*CF*MT*MT2)/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Nc)/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MH2*MT*B0i[bb0, MH2, MT2, MT2])/(16*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C8qtqb*CF*MH2*MT*B0i[bb0, MH2, MT2, MT2])/
    (16*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*C1qtqb*MT*MT2*B0i[bb0, MH2, MT2, MT2])/
    (4*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*C8qtqb*CF*MT*MT2*
     B0i[bb0, MH2, MT2, MT2])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MH2*MT*Nc*B0i[bb0, MH2, MT2, MT2])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qb*MB*MH2*Log[\[Mu]^2/MH2])/(4*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C8qb*CF*MB*MH2*Log[\[Mu]^2/MH2])/(4*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Log[\[Mu]^2/MT2])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C8qtqb*CF*MT*MT2*Log[\[Mu]^2/MT2])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*Log[\[Mu]^2/MT2])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MT*MT2*tag[delmb])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C8qtqb*CF*MT*MT2*tag[delmb])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*tag[delmb])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Log[\[Mu]^2/MT2]*tag[delmb])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C8qtqb*CF*MT*MT2*Log[\[Mu]^2/MT2]*
     tag[delmb])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[delmb])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*tag[zetaMB])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C8qtqb*CF*MT*MT2*tag[zetaMB])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*tag[zetaMB])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*Log[\[Mu]^2/MT2]*
     tag[zetaMB])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C8qtqb*CF*MT*MT2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*Log[\[Mu]^2/MT2]*
     tag[zetaMB])/(4*MW*Pi^(3/2)*SW)))/(8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc)/
  (144*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc)/
  (576*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc)/(36*(4*MB2 - MH2)*MZ2*Pi*
   SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc)/
  (144*(4*MB2 - MH2)*MZ2*Pi*SW2^2) + 
 (13*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2*Nc)/
  (288*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (13*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MZ2*Nc)/
  (1152*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*A0i[aa0, MB2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MB2])/
  (64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MB2])/
  (72*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*A0i[aa0, MB2])/
  (288*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MB2])/
  (36*(4*MB2 - MH2)*MZ2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*A0i[aa0, MB2])/
  (144*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*A0i[aa0, MB2])/
  (288*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MZ2*Nc*A0i[aa0, MB2])/
  (1152*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*A0i[aa0, MH2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MH2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*A0i[aa0, MT2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MT2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*A0i[aa0, MT2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MT2*Nc*A0i[aa0, MT2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MT2])/
  (16*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*A0i[aa0, MT2])/
  (64*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*A0i[aa0, MW2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MW2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*A0i[aa0, MW2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MT2*Nc*A0i[aa0, MW2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2])/
  (16*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*A0i[aa0, MW2])/
  (64*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*A0i[aa0, MZ2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MZ2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2])/
  (72*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*A0i[aa0, MZ2])/
  (288*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2])/
  (36*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*A0i[aa0, MZ2])/
  (144*(4*MB2 - MH2)*MZ2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*A0i[aa0, MZ2])/
  (288*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MZ2*Nc*A0i[aa0, MZ2])/
  (1152*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*B0i[bb0, MB2, MB2, MH2])/
  (8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[bb0, MB2, MB2, MH2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*Nc*B0i[bb0, MB2, MB2, MH2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (36*(4*MB2 - MH2)*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*
   B0i[bb0, MB2, MB2, MZ2])/(144*(4*MB2 - MH2)*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (36*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (72*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (18*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (36*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (288*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MZ2*Nc*
   B0i[bb0, MB2, MB2, MZ2])/(1152*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (72*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MZ2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (288*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2^2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (288*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MZ2^2*Nc*B0i[bb0, MB2, MB2, MZ2])/
  (1152*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MB2, MT2, MW2])/
  (16*(4*MB2 - MH2)*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*Nc*
   B0i[bb0, MB2, MT2, MW2])/(64*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*B0i[bb0, MB2, MT2, MW2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2^2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MT2^2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[bb0, MB2, MT2, MW2])/
  (32*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (128*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (32*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MH2*MT2*Nc*B0i[bb0, MB2, MT2, MW2])/
  (128*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*B0i[bb0, MH2, MB2, MB2])/
  (8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[bb0, MH2, MB2, MB2])/
  (36*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[bb0, MH2, MB2, MB2])/
  (18*(4*MB2 - MH2)*MZ2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2*Nc*B0i[bb0, MH2, MB2, MB2])/
  (144*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[bb0, MH2, MH2, MH2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (8*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*(4*MB2 - MH2)*Pi*SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*
   Nc*B0i[bb0, MH2, MW2, MW2])/(32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/
  (16*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (16*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*(4*MB2 - MH2)*Pi*SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*
   Nc*B0i[bb0, MH2, MZ2, MZ2])/(32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (36*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^4*MH*Nc*B0i[dbb0, MB2, MB2, MH2])/
  (4*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MH2*Nc*B0i[dbb0, MB2, MB2, MH2])/
  (8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc*B0i[dbb0, MB2, MB2, MH2])/
  (64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[dbb0, MB2, MB2, MZ2])/
  (18*(4*MB2 - MH2)*Pi*SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*
   Nc*B0i[dbb0, MB2, MB2, MZ2])/(72*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*B0i[dbb0, MB2, MB2, MZ2])/
  (18*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[dbb0, MB2, MB2, MZ2])/
  (72*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*B0i[dbb0, MB2, MB2, MZ2])/
  (9*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[dbb0, MB2, MB2, MZ2])/
  (36*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MZ2*Nc*
   B0i[dbb0, MB2, MB2, MZ2])/(144*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MZ2*Nc*
   B0i[dbb0, MB2, MB2, MZ2])/(576*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2*Nc*B0i[dbb0, MB2, MB2, MZ2])/
  (36*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MZ2*Nc*B0i[dbb0, MB2, MB2, MZ2])/
  (144*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2^2*Nc*
   B0i[dbb0, MB2, MB2, MZ2])/(144*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MZ2^2*Nc*
   B0i[dbb0, MB2, MB2, MZ2])/(576*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (8*(4*MB2 - MH2)*Pi*SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*
   B0i[dbb0, MB2, MT2, MW2])/(32*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^4*MH*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MH2*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MT2*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MT2*Nc*
   B0i[dbb0, MB2, MT2, MW2])/(32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2^2*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2^2*Nc*
   B0i[dbb0, MB2, MT2, MW2])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (16*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (64*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (16*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2*Nc*B0i[dbb0, MB2, MT2, MW2])/
  (64*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (9*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MH2, MH2])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (9*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^3*Nc*B0i[dbb0, MH2, MH2, MH2])/
  (256*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (8*(4*MB2 - MH2)*Pi*SW2^2) + (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*
   Nc*B0i[dbb0, MH2, MW2, MW2])/(32*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (32*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^3*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (128*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (8*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (32*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^3*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (256*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MZ2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*MZ2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MH2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/(8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (9*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/(64*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*C0i[cc0, MB2, MH2, MB2, MB2, 
    MZ2, MZ2])/(18*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(64*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(18*(4*MB2 - MH2)*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MZ2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(16*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(18*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MZ2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(36*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2^2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(144*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MZ2^2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(288*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2^2*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(36*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2^3*Nc*
   C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(144*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(16*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*C0i[cc0, MB2, MH2, MB2, MT2, 
    MW2, MW2])/(16*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*C0i[cc0, MB2, MH2, MB2, MT2, 
    MW2, MW2])/(16*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MH2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(32*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MT2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(16*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*MT2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(32*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2^2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(32*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(16*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(32*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(8*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(32*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2^2*Nc*
   C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(16*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*C0i[cc0, MB2, MH2, MB2, MT2, 
    MW2, MW2])/(8*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^4*MH*Nc*C0i[cc0, MH2, MB2, MB2, MB2, 
    MB2, MH2])/(4*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MH2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/(8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/(64*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(18*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*C0i[cc0, MH2, MB2, MB2, MB2, 
    MB2, MZ2])/(18*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(24*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(144*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc*C0i[cc0, MH2, MB2, MB2, MB2, 
    MB2, MZ2])/(9*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(12*(4*MB2 - MH2)*MZ2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(72*(4*MB2 - MH2)*MZ2*Pi*SW2^2) - 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MZ2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(144*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) + (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MZ2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(192*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*MZ2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(144*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(36*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MZ2^2*Nc*
   C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(144*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*
   C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(8*(4*MB2 - MH2)*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MT2*Nc*
   C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(16*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2^2*Nc*
   C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2^3*Nc*
   C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(16*(4*MB2 - MH2)*MW2^2*Pi*
   SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc*
   C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(16*(4*MB2 - MH2)*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2*Nc*
   C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(32*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2^2*Nc*
   C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(16*(4*MB2 - MH2)*MW2*Pi*SW2^2) - 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmb])/
  (576*MW2*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmb])/
  (144*MZ2*Pi*SW2^2) - (13*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*
   tag[delmb])/(1152*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MB2]*tag[delmb])/
  (64*MW2^2*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*A0i[aa0, MB2]*
   tag[delmb])/(288*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*A0i[aa0, MB2]*tag[delmb])/
  (144*MZ2*Pi*SW2^2) - (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MZ2*Nc*
   A0i[aa0, MB2]*tag[delmb])/(1152*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MH2]*tag[delmb])/
  (128*MW2^2*Pi*SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MT2]*tag[delmb])/(128*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MT2*Nc*A0i[aa0, MT2]*tag[delmb])/
  (128*MW2^2*Pi*SW2^2) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*A0i[aa0, MT2]*
   tag[delmb])/(64*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmb])/
  (128*MW2^2*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MT2*Nc*
   A0i[aa0, MW2]*tag[delmb])/(128*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*A0i[aa0, MW2]*tag[delmb])/
  (64*MW2*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MZ2]*tag[delmb])/(128*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*A0i[aa0, MZ2]*tag[delmb])/
  (288*MW2*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*A0i[aa0, MZ2]*
   tag[delmb])/(144*MZ2*Pi*SW2^2) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmb])/
  (1152*MW2^2*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*
   B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(32*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*B0i[bb0, MB2, MB2, MH2]*
   tag[delmb])/(128*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
  (144*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(144*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MB2, MB2, MZ2]*
   tag[delmb])/(72*MZ2*Pi*SW2^2) + 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*B0i[bb0, MB2, MB2, MZ2]*
   tag[delmb])/(1152*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MZ2*Nc*B0i[bb0, MB2, MB2, MZ2]*
   tag[delmb])/(288*MW2*Pi*SW2^2) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MZ2^2*Nc*B0i[bb0, MB2, MB2, MZ2]*
   tag[delmb])/(1152*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*Nc*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
  (64*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc*
   B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(128*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc*B0i[bb0, MB2, MT2, MW2]*
   tag[delmb])/(64*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MT2^2*Nc*B0i[bb0, MB2, MT2, MW2]*
   tag[delmb])/(128*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MB2, MT2, MW2]*
   tag[delmb])/(128*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MH*MT2*Nc*B0i[bb0, MB2, MT2, MW2]*
   tag[delmb])/(128*MW2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) + (25*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   tag[delmw])/(288*MW2*Pi*SW2^3) - 
 (7*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmw])/(36*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*tag[delmw])/
  (96*MW2*MZ2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*
   tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MH2]*tag[delmw])/(128*MW2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MH2]*tag[delmw])/(64*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MW2]*tag[delmw])/(24*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) + (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MW2]*tag[delmw])/(32*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MZ2]*tag[delmw])/(128*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (8*MZ2^2*Pi*SW2^3) - (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MZ2]*tag[delmw])/(192*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MW2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*MZ2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*
   MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MW2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (25*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(96*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(48*MZ2*Pi*SW2^3) - 
 (7*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(192*MW2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmz])/(576*MW2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2^2*Nc*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*
   tag[delmz])/(24*MZ2^2*Pi*SW2^3) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmz])/
  (288*MZ2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*
   tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MH2]*tag[delmz])/(128*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   A0i[aa0, MW2]*tag[delmz])/(24*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (96*MW2*MZ2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*
   A0i[aa0, MZ2]*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (384*MW2*MZ2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*MW2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi*SW2^3) + 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(24*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmw]*tag[fer1])/
  (288*MW2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmw]*
   tag[fer1])/(144*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/
  (288*MW2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*
   tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*MW2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(48*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*MW2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*
   Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(48*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*
   tag[delmz]*tag[fer1])/(72*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (48*MZ2*Pi*SW2^3) + (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*
   tag[delmz]*tag[fer1])/(2592*MW2*Pi*SW2^3) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi*SW2^3) - (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*
   tag[delmz]*tag[fer1])/(1296*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(32*MW2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*
   Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(24*MZ2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(16*MZ2*Pi*SW2^3) - (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*
   Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(864*MW2*Pi*SW2^3) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(216*MZ2^2*Pi*SW2^3) + 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc^2*B0i[bb0, MH2, MB2, MB2]*
   tag[fer3])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*Nc^2*B0i[bb0, MH2, MB2, MB2]*
   tag[fer3])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MTA2*Nc*B0i[bb0, MH2, MTA2, MTA2]*
   tag[fer3])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MTA2*Nc*
   B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^4*MH*Nc^2*B0i[dbb0, MH2, MB2, MB2]*
   tag[fer3])/(4*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*MH2*Nc^2*B0i[dbb0, MH2, MB2, MB2]*
   tag[fer3])/(8*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2^2*Nc^2*
   B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2^2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(4*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MT2^2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MH2*MTA2*Nc*
   B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2^2*MTA2*Nc*
   B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(64*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MTA2^2*Nc*
   B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(4*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MH2*MTA2^2*Nc*
   B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(16*(4*MB2 - MH2)*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmw]*
   tag[fer3])/(144*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (72*MZ2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*
   tag[delmw]*tag[fer3])/(48*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (144*MW2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*
   tag[delmw]*tag[fer3])/(72*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (48*MW2*MZ2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*
   tag[delmw]*tag[fer3])/(48*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3])/(48*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*A0i[aa0, MTA2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MTA2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*A0i[aa0, MTA2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MTA2]*tag[delmw]*
   tag[fer3])/(48*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*
   Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2^2*Nc*B0i[bb0, MW2, 0, MTA2]*
   tag[delmw]*tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*B0i[bb0, MW2, 0, MTA2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*
   B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2^2*Nc*B0i[bb0, MW2, 0, MTA2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*B0i[bb0, MW2, 0, MTA2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^3*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^3*MH*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MT2*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(48*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, MB2, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (48*MW2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*MW2*Nc*
   tag[delmz]*tag[fer3])/(12*MZ2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*tag[delmz]*tag[fer3])/
  (8*MZ2^2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*
   tag[delmz]*tag[fer3])/(36*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (24*MZ2*Pi*SW2^3) - (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*
   tag[delmz]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) + 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (1296*MW2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MW2*Nc^2*
   tag[delmz]*tag[fer3])/(108*MZ2^3*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi*SW2^3) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi*SW2^3) + (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*
   tag[delmz]*tag[fer3])/(324*MZ2^2*Pi*SW2^3) - 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (648*MZ2*Pi*SW2^3) - (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*
   tag[delmz]*tag[fer3])/(864*MW2*MZ2*Pi*SW2^3) - 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (864*MW2*MZ2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*
   A0i[aa0, MB2]*tag[delmz]*tag[fer3])/(108*MZ2^3*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MB2]*tag[delmz]*
   tag[fer3])/(216*MZ2^2*Pi*SW2^3) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MB2]*tag[delmz]*
   tag[fer3])/(864*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi*SW2^3) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(864*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*A0i[aa0, MTA2]*tag[delmz]*
   tag[fer3])/(12*MZ2^3*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MTA2]*tag[delmz]*
   tag[fer3])/(8*MZ2^2*Pi*SW2^3) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MTA2]*tag[delmz]*
   tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) - 
 (7*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(192*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(16*MZ2*Pi*SW2^3) - (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*
   Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(864*MW2*Pi*SW2^3) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi*SW2^3) + 
 (11*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2*Pi*SW2^3) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MZ2, MB2, MB2]*
   tag[delmz]*tag[fer3])/(1728*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*MW2*Nc^2*B0i[bb0, MZ2, MB2, MB2]*
   tag[delmz]*tag[fer3])/(108*MZ2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*B0i[bb0, MZ2, MB2, MB2]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MB2, MB2]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MZ2, MB2, MB2]*
   tag[delmz]*tag[fer3])/(432*MZ2*Pi*SW2^3) + 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*B0i[bb0, MZ2, MB2, MB2]*
   tag[delmz]*tag[fer3])/(1728*MW2*MZ2*Pi*SW2^3) - 
 (17*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi*SW2^3) + 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi*SW2^3) - 
 (7*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*MZ2*Pi*SW2^3) - 
 (5*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, MTA2, MTA2]*
   tag[delmz]*tag[fer3])/(192*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*MW2*Nc*
   B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/(12*MZ2^3*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*B0i[bb0, MZ2, MTA2, MTA2]*
   tag[delmz]*tag[fer3])/(8*MZ2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MTA2, MTA2]*
   tag[delmz]*tag[fer3])/(24*MZ2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*B0i[bb0, MZ2, MTA2, MTA2]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi*SW2^3) - 
 (7*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*B0i[bb0, MZ2, MTA2, MTA2]*
   tag[delmz]*tag[fer3])/(192*MW2*MZ2*Pi*SW2^3) + 
 (17*alfa^2*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*tag[QEDxQCD])/(96*MW2*Pi*SW2) + 
 (17*alfa*alfas*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*tag[QEDxQCD])/(8*MW2*Pi*SW2) - 
 (37*alfa^2*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*tag[QEDxQCD])/
  (48*MH2*MW2*Pi*SW2) - (37*alfa*alfas*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*
   tag[QEDxQCD])/(4*MH2*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
   tag[QEDxQCD])/(16*MW2*Pi*SW2) - 
 (3*alfa*alfas*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(4*MW2*Pi*SW2) + 
 (13*alfa^2*MB2^3*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(24*MH2^2*MW2*Pi*SW2) + 
 (13*alfa*alfas*MB2^3*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(2*MH2^2*MW2*Pi*SW2) + 
 (alfa^2*MB2^2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(12*MH2*MW2*Pi*SW2) + 
 (alfa*alfas*MB2^2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]^
    2*tag[QEDxQCD])/(8*MW2*Pi*SW2) + 
 (3*alfa*alfas*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
      (1 + Sqrt[1 - (4*MB2)/MH2])]^2*tag[QEDxQCD])/(2*MW2*Pi*SW2) + 
 (alfa^2*MB2^3*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
      (1 + Sqrt[1 - (4*MB2)/MH2])]^2*tag[QEDxQCD])/(MH2^2*MW2*Pi*SW2) + 
 (12*alfa*alfas*MB2^3*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
      (1 + Sqrt[1 - (4*MB2)/MH2])]^2*tag[QEDxQCD])/(MH2^2*MW2*Pi*SW2) - 
 (3*alfa^2*MB2^2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
      (1 + Sqrt[1 - (4*MB2)/MH2])]^2*tag[QEDxQCD])/(4*MH2*MW2*Pi*SW2) - 
 (9*alfa*alfas*MB2^2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
      (1 + Sqrt[1 - (4*MB2)/MH2])]^2*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[Sqrt[1 - (4*MB2)/MH2]]*
   tag[QEDxQCD])/(6*MW2*Pi*SW2) - (2*alfa*alfas*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*
   Log[Sqrt[1 - (4*MB2)/MH2]]*tag[QEDxQCD])/(MW2*Pi*SW2) + 
 (2*alfa^2*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[Sqrt[1 - (4*MB2)/MH2]]*
   tag[QEDxQCD])/(3*MH2*MW2*Pi*SW2) + 
 (8*alfa*alfas*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[Sqrt[1 - (4*MB2)/MH2]]*
   tag[QEDxQCD])/(MH2*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
   Log[Sqrt[1 - (4*MB2)/MH2]]*tag[QEDxQCD])/(6*MW2*Pi*SW2) + 
 (2*alfa*alfas*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]]*tag[QEDxQCD])/
  (MW2*Pi*SW2) + (4*alfa^2*MB2^3*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]]*tag[QEDxQCD])/
  (3*MH2^2*MW2*Pi*SW2) + (16*alfa*alfas*MB2^3*MH*
   Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
   Log[Sqrt[1 - (4*MB2)/MH2]]*tag[QEDxQCD])/(MH2^2*MW2*Pi*SW2) - 
 (alfa^2*MB2^2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]]*tag[QEDxQCD])/
  (MH2*MW2*Pi*SW2) - (12*alfa*alfas*MB2^2*MH*
   Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
   Log[Sqrt[1 - (4*MB2)/MH2]]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[MB2/MH2]*tag[QEDxQCD])/
  (16*MW2*Pi*SW2) + (3*alfa*alfas*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[MB2/MH2]*
   tag[QEDxQCD])/(4*MW2*Pi*SW2) - 
 (alfa^2*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[MB2/MH2]*tag[QEDxQCD])/
  (4*MH2*MW2*Pi*SW2) - (3*alfa*alfas*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*
   Log[MB2/MH2]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
   Log[MB2/MH2]*tag[QEDxQCD])/(8*MW2*Pi*SW2) - 
 (3*alfa*alfas*MB2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[MB2/MH2]*tag[QEDxQCD])/(2*MW2*Pi*SW2) - 
 (alfa^2*MB2^3*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[MB2/MH2]*tag[QEDxQCD])/
  (MH2^2*MW2*Pi*SW2) - (12*alfa*alfas*MB2^3*MH*
   Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*Log[MB2/MH2]*
   tag[QEDxQCD])/(MH2^2*MW2*Pi*SW2) + 
 (3*alfa^2*MB2^2*MH*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[MB2/MH2]*tag[QEDxQCD])/
  (4*MH2*MW2*Pi*SW2) + (9*alfa*alfas*MB2^2*MH*
   Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*Log[MB2/MH2]*
   tag[QEDxQCD])/(MH2*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[\[Mu]/MH]*tag[QEDxQCD])/
  (8*MW2*Pi*SW2) + (3*alfa*alfas*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[\[Mu]/MH]*
   tag[QEDxQCD])/(2*MW2*Pi*SW2) - 
 (alfa^2*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[\[Mu]/MH]*tag[QEDxQCD])/
  (2*MH2*MW2*Pi*SW2) - (6*alfa*alfas*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*
   Log[\[Mu]/MH]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
     (1 + Sqrt[1 - (4*MB2)/MH2])^2]*tag[QEDxQCD])/(12*MW2*Pi*SW2) + 
 (alfa*alfas*MB2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
     (1 + Sqrt[1 - (4*MB2)/MH2])^2]*tag[QEDxQCD])/(MW2*Pi*SW2) + 
 (2*alfa^2*MB2^3*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
     (1 + Sqrt[1 - (4*MB2)/MH2])^2]*tag[QEDxQCD])/(3*MH2^2*MW2*Pi*SW2) + 
 (8*alfa*alfas*MB2^3*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
     (1 + Sqrt[1 - (4*MB2)/MH2])^2]*tag[QEDxQCD])/(MH2^2*MW2*Pi*SW2) - 
 (alfa^2*MB2^2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
     (1 + Sqrt[1 - (4*MB2)/MH2])^2]*tag[QEDxQCD])/(2*MH2*MW2*Pi*SW2) - 
 (6*alfa*alfas*MB2^2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
     (1 + Sqrt[1 - (4*MB2)/MH2])^2]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(6*MW2*Pi*SW2) + 
 (2*alfa*alfas*MB2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(MW2*Pi*SW2) + 
 (4*alfa^2*MB2^3*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(3*MH2^2*MW2*Pi*SW2) + 
 (16*alfa*alfas*MB2^3*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(MH2^2*MW2*Pi*SW2) - 
 (alfa^2*MB2^2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) - 
 (12*alfa*alfas*MB2^2*MH*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
     (1 + Sqrt[1 - (4*MB2)/MH2])]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*tag[delmb]*tag[QEDxQCD])/
  (12*MW2*Pi*SW2) - (alfa*alfas*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*tag[delmb]*
   tag[QEDxQCD])/(MW2*Pi*SW2) + (alfa^2*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*
   tag[delmb]*tag[QEDxQCD])/(3*MH2*MW2*Pi*SW2) + 
 (4*alfa*alfas*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*tag[delmb]*tag[QEDxQCD])/
  (MH2*MW2*Pi*SW2) + (alfa^2*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[MB2/MH2]*
   tag[delmb]*tag[QEDxQCD])/(16*MW2*Pi*SW2) + 
 (3*alfa*alfas*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[MB2/MH2]*tag[delmb]*
   tag[QEDxQCD])/(4*MW2*Pi*SW2) - 
 (alfa^2*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[MB2/MH2]*tag[delmb]*tag[QEDxQCD])/
  (4*MH2*MW2*Pi*SW2) - (3*alfa*alfas*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*
   Log[MB2/MH2]*tag[delmb]*tag[QEDxQCD])/(MH2*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[\[Mu]/MH]*tag[delmb]*tag[QEDxQCD])/
  (8*MW2*Pi*SW2) - (3*alfa*alfas*MB2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[\[Mu]/MH]*
   tag[delmb]*tag[QEDxQCD])/(2*MW2*Pi*SW2) + 
 (alfa^2*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[\[Mu]/MH]*tag[delmb]*
   tag[QEDxQCD])/(2*MH2*MW2*Pi*SW2) + 
 (6*alfa*alfas*MB2^2*MH*Sqrt[1 - (4*MB2)/MH2]*Log[\[Mu]/MH]*tag[delmb]*
   tag[QEDxQCD])/(MH2*MW2*Pi*SW2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmb]*tag[tadpole])/
  (16*MH2*Pi*SW2^2) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2^2*Nc*
   tag[delmb]*tag[tadpole])/(32*MH2*MW2^2*Pi*SW2^2) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MH2]*tag[delmb]*
   tag[tadpole])/(128*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmb]*
   tag[tadpole])/(64*MW2^2*Pi*SW2^2) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmb]*
   tag[tadpole])/(32*MH2*MW2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmb]*
   tag[tadpole])/(128*MW2^2*Pi*SW2^2) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmb]*
   tag[tadpole])/(64*MH2*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*tag[delmw]*tag[tadpole])/
  (16*MH2*Pi*SW2^3) + (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*
   tag[delmw]*tag[tadpole])/(8*MH2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*tag[delmw]*tag[tadpole])/
  (16*MH2*MW2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2^2*Nc*
   tag[delmw]*tag[tadpole])/(32*MH2*MW2^2*Pi*SW2^3) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MH2]*tag[delmw]*
   tag[tadpole])/(128*MW2^2*Pi*SW2^3) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MH2]*tag[delmw]*
   tag[tadpole])/(64*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmw]*
   tag[tadpole])/(64*MW2^2*Pi*SW2^3) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmw]*
   tag[tadpole])/(32*MH2*MW2*Pi*SW2^3) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmw]*
   tag[tadpole])/(16*MH2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmw]*
   tag[tadpole])/(32*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmw]*
   tag[tadpole])/(128*MW2^2*Pi*SW2^3) - 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmw]*
   tag[tadpole])/(32*MH2*MW2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmw]*
   tag[tadpole])/(64*MW2*MZ2*Pi*SW2^3) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw]*
   tag[tadpole])/(64*MH2*MW2^2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MW2*Nc*tag[delmz]*tag[tadpole])/
  (16*MH2*MZ2*Pi*SW2^3) - (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MZ2*Nc*
   tag[delmz]*tag[tadpole])/(32*MH2*MW2*Pi*SW2^3) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MH2]*tag[delmz]*
   tag[tadpole])/(128*MW2*MZ2*Pi*SW2^3) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmz]*
   tag[tadpole])/(32*MH2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MW2]*tag[delmz]*
   tag[tadpole])/(64*MW2*MZ2*Pi*SW2^3) + 
 (3*Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmz]*
   tag[tadpole])/(64*MH2*MW2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*Nc*A0i[aa0, MZ2]*tag[delmz]*
   tag[tadpole])/(128*MW2*MZ2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MB2]*tag[delmb]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmb]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^2) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*A0i[aa0, MTA2]*tag[delmb]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^2) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MB2]*tag[delmw]*
   tag[fer3]*tag[tadpole])/(8*MH2*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3]*tag[tadpole])/(8*MH2*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*A0i[aa0, MTA2]*tag[delmw]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2^2*Pi*SW2^3) + 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*A0i[aa0, MTA2]*tag[delmw]*
   tag[fer3]*tag[tadpole])/(8*MH2*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2^2*MH*Nc^2*A0i[aa0, MB2]*tag[delmz]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2*MZ2*Pi*SW2^3) - 
 (Sqrt[alfa]*(alfa^2)^(3/4)*bet^3*MB2*MH*MTA2*Nc*A0i[aa0, MTA2]*tag[delmz]*
   tag[fer3]*tag[tadpole])/(16*MH2*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*bet^3*MB2*MH*Nc*tag[zetaE])/(48*MW2*Pi*SW2) - 
 (7*alfa^2*bet^3*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/(32*MW2*Pi*SW2) + 
 (alfa^2*bet^3*MB2*MH*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
  (54*MW2*Pi*SW2) - (103*alfa^2*bet^3*MB2*MH*MT2*Nc*tag[zetaMB])/
  (2304*(MT2 - MW2)^2*Pi*SW2^2) - (5*alfa^2*bet^3*MB2*MH*MT2^3*Nc*tag[zetaMB])/
  (256*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) + 
 (73*alfa^2*bet^3*MB2*MH*MT2^2*Nc*tag[zetaMB])/(1152*(MT2 - MW2)^2*MW2*Pi*
   SW2^2) + (alfa^2*bet^3*MB2*MH*MW2*Nc*tag[zetaMB])/
  (1152*(MT2 - MW2)^2*Pi*SW2^2) - (5*alfa^2*bet^3*MB2*MH*MT2^2*Nc*tag[zetaMB])/
  (288*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (5*alfa^2*bet^3*MB2*MH*MT2*MW2*Nc*tag[zetaMB])/(144*(MT2 - MW2)^2*MZ2*Pi*
   SW2^2) - (5*alfa^2*bet^3*MB2*MH*MW2^2*Nc*tag[zetaMB])/
  (288*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (11*alfa^2*bet^3*MB2*MH*MZ2*Nc*tag[zetaMB])/(2304*(MT2 - MW2)^2*Pi*SW2^2) + 
 (11*alfa^2*bet^3*MB2*MH*MT2^2*MZ2*Nc*tag[zetaMB])/
  (2304*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) - 
 (11*alfa^2*bet^3*MB2*MH*MT2*MZ2*Nc*tag[zetaMB])/(1152*(MT2 - MW2)^2*MW2*Pi*
   SW2^2) - (3*alfa^2*bet^3*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetaMB])/
  (128*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*bet^3*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[zetaMB])/
  (64*(MT2 - MW2)^2*MW2*Pi*SW2^2) - 
 (7*alfa^2*bet^3*MB2*MH*MT2*Nc*Log[\[Mu]^2/MW2]*tag[zetaMB])/
  (128*(MT2 - MW2)^2*Pi*SW2^2) + 
 (alfa^2*bet^3*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetaMB])/
  (64*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*bet^3*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetaMB])/
  (64*(MT2 - MW2)^2*Pi*SW2^2) - (alfa^2*bet^3*MB2*MH*MT2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetaMB])/(48*(MT2 - MW2)^2*Pi*SW2^2) + 
 (alfa^2*bet^3*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (96*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*bet^3*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (96*(MT2 - MW2)^2*Pi*SW2^2) - 
 (alfa^2*bet^3*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (48*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (alfa^2*bet^3*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (24*(MT2 - MW2)^2*MZ2*Pi*SW2^2) - 
 (alfa^2*bet^3*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (48*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (7*alfa^2*bet^3*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (384*(MT2 - MW2)^2*Pi*SW2^2) + (7*alfa^2*bet^3*MB2*MH*MT2^2*MZ2*Nc*
   Log[\[Mu]^2/MZ2]*tag[zetaMB])/(384*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) - 
 (7*alfa^2*bet^3*MB2*MH*MT2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
  (192*(MT2 - MW2)^2*MW2*Pi*SW2^2) - 
 (alfa^2*bet^3*MB2*MH*Nc*tag[tadpole]*tag[zetaMB])/(32*MH2*Pi*SW2^2) - 
 (3*alfa^2*bet^3*MB2*MH*MH2*Nc*tag[tadpole]*tag[zetaMB])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*bet^3*MB2*MH*Nc*tag[tadpole]*tag[zetaMB])/(64*MW2*Pi*SW2^2) - 
 (alfa^2*bet^3*MB2*MH*MZ2*Nc*tag[tadpole]*tag[zetaMB])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*bet^3*MB2*MH*MZ2*Nc*tag[tadpole]*tag[zetaMB])/
  (64*CW2*MH2*MW2*Pi*SW2^2) - (3*alfa^2*bet^3*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[tadpole]*tag[zetaMB])/(128*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*bet^3*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
  (32*MH2*Pi*SW2^2) - (alfa^2*bet^3*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[tadpole]*
   tag[zetaMB])/(64*MW2*Pi*SW2^2) - 
 (alfa^2*bet^3*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
  (128*MW2^2*Pi*SW2^2) - (3*alfa^2*bet^3*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[tadpole]*tag[zetaMB])/(64*CW2*MH2*MW2*Pi*SW2^2) + 
 (alfa^2*bet^3*MB2*MH*MT2^2*Nc^2*tag[fer3]*tag[tadpole]*tag[zetaMB])/
  (16*MH2*MW2^2*Pi*SW2^2) + (alfa^2*bet^3*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[tadpole]*tag[zetaMB])/(16*MH2*MW2^2*Pi*SW2^2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(alfa^(3/2)*bet^3*CWw*MB2*MH*Nc*
   (-((2*MW2 - MZ2)*MZ2*(-5*MW2 + 3*A0i[aa0, MW2] + 3*A0i[aa0, MZ2] + 
       12*MW2*B0i[bb0, MW2, MW2, MZ2] - 3*MZ2*B0i[bb0, MW2, MW2, MZ2])*
      tag[delmw]) + MW2*(MW2*(-6*MW2 + MZ2 + 6*A0i[aa0, MW2] + 
        3*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])*tag[delmz] - 
      18*MZ2^2*SW2^2*Log[\[Mu]^2/MW2]*tag[zetaE])))/
 (16*MW2*MZ2^2*Pi^(3/2)*SW*SW2^2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*bet^3*CH*CW2*MB2*MH*Nc*((-4*MB2*MH2*MZ2*SW2*B0i[bb0, MB2, MB2, MH2] + 
     4*MB2*MH2*MZ2*SW2*B0i[bb0, MH2, MH2, MH2] + 12*MB2*MH2^2*MZ2*SW2*
      B0i[dbb0, MH2, MH2, MH2] - 3*MH2^3*MZ2*SW2*B0i[dbb0, MH2, MH2, MH2] + 
     16*MB2^2*MH2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2] - 
     6*MB2*MH2^2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2] + 
     4*MB2*MZ2*SW2*A0i[aa0, MH2]*tag[delmb]*tag[tadpole] - 
     MH2*MZ2*SW2*A0i[aa0, MH2]*tag[delmb]*tag[tadpole] + 
     4*MB2*MW2*A0i[aa0, MH2]*tag[delmw]*tag[tadpole] - 
     MH2*MW2*A0i[aa0, MH2]*tag[delmw]*tag[tadpole] - 
     4*MB2*MZ2*SW2*A0i[aa0, MH2]*tag[delmw]*tag[tadpole] + 
     MH2*MZ2*SW2*A0i[aa0, MH2]*tag[delmw]*tag[tadpole] - 
     4*MB2*MW2*A0i[aa0, MH2]*tag[delmz]*tag[tadpole] + 
     MH2*MW2*A0i[aa0, MH2]*tag[delmz]*tag[tadpole])/(4*MB2 - MH2) + 
   MH2*MZ2*SW2*(1 + Log[\[Mu]^2/MH2])*tag[tadpole]*tag[zetaMB]))/
 (64*MH2*MW2*Pi^3*SW2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((alfa + 12*alfas)*MB2*MH*(CHD*(-1 + 2*CW2) + 4*CHbox*SW2)*
   (-6*Sqrt[1 - (4*MB2)/MH2] + 74*(1 - (4*MB2)/MH2)^(3/2) - 
    3*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] - 
    34*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
       (1 + Sqrt[1 - (4*MB2)/MH2])] + 13*(1 - (4*MB2)/MH2)^2*
     Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
    24*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
        (1 + Sqrt[1 - (4*MB2)/MH2])]^2 + 24*(1 - (4*MB2)/MH2)^2*
     Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]^2 - 
    64*(1 - (4*MB2)/MH2)^(3/2)*Log[Sqrt[1 - (4*MB2)/MH2]] + 
    32*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
       (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]] + 
    32*(1 - (4*MB2)/MH2)^2*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
       (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]] + 
    24*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2] - 24*(1 - (4*MB2)/MH2)*
     Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
     Log[MB2/MH2] - 24*(1 - (4*MB2)/MH2)^2*
     Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
     Log[MB2/MH2] + 48*(1 - (4*MB2)/MH2)^(3/2)*Log[\[Mu]/MH] + 
    16*(1 - (4*MB2)/MH2)*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
       (1 + Sqrt[1 - (4*MB2)/MH2])^2] + 16*(1 - (4*MB2)/MH2)^2*
     PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/(1 + Sqrt[1 - (4*MB2)/MH2])^
        2] + 32*(1 + (1 - (4*MB2)/MH2)^2 - (4*MB2)/MH2)*
     PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
    8*(1 - (4*MB2)/MH2)^(3/2)*(-4 + 3*Log[MB2/MH2] - 6*Log[\[Mu]/MH])*
     tag[delmb])*tag[QEDxQCD])/(768*Pi^2*SW2) + 
 (Sqrt[alfa]*bet^3*MB*MH*Nc*(((alfa^2)^(1/4)*CHbox*MB*MW2)/
     (18*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHD*MB*MW2)/(72*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW2^2)/(9*MW*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2)/(18*MW*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MZ2)/(18*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MZ2)/(36*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW)/(144*CW2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW)/(72*CW2*MZ2*Pi^(3/2)) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*SW)/(144*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW)/(72*MZ2^2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW)/(72*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW)/(576*MW2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW2)/(144*MW*Pi^(3/2)*SW*SW2) + 
    (11*(alfa^2)^(1/4)*CHD*MB*MW2^2)/(144*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2)/(288*MW*Pi^(3/2)*SW*SW2) + 
    (11*(alfa^2)^(1/4)*CHbox*MB*MW*SW)/(72*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW)/(36*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW)/(144*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MZ2*SW2)/(72*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2)/(36*CW2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MB2])/(8*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MB2])/(8*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MB2])/(24*MB2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MB2])/(576*CW2*MB2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MB2])/
     (288*CW2*MB2*MZ2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MB2])/
     (36*MB2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MB2])/(64*MB2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MB2])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*A0i[aa0, MB2])/
     (72*MB2*MZ2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      A0i[aa0, MB2])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MB2])/
     (144*MB2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      A0i[aa0, MB2])/(32*MB2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*A0i[aa0, MB2])/
     (144*MB2*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MB2])/
     (16*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MB2])/
     (144*MB2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MB2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MB2])/
     (36*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MZ2*A0i[aa0, MB2])/(288*MB2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MB2])/(18*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MB2])/(96*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MB2])/(16*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MB2])/(8*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*A0i[aa0, MB2])/
     (36*MB2*MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      A0i[aa0, MB2])/(48*MB2*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*A0i[aa0, MB2])/
     (36*MB2*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MZ2*SW2*
      A0i[aa0, MB2])/(72*MB2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2*A0i[aa0, MB2])/
     (144*CW2*MB2*Pi^(3/2)) - (3*(alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MH2])/
     (8*MW*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CHD*MB*A0i[aa0, MH2])/
     (32*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2])/
     (64*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2])/
     (32*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MH2])/
     (8*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MH2])/
     (32*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW2*A0i[aa0, MH2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MH2])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MH2])/(16*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MT2])/(32*MB2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MT2])/(64*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*A0i[aa0, MT2])/
     (64*MB2*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      A0i[aa0, MT2])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*A0i[aa0, MT2])/
     (32*MB2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      A0i[aa0, MT2])/(16*MB2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MT2])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*A0i[aa0, MT2])/(32*MB2*MW*MZ2*Pi^(3/2)*SW*
      SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MT2])/
     (16*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MT2])/(8*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MT2])/(16*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*A0i[aa0, MT2])/
     (16*MB2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2])/
     (32*MB2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2])/
     (64*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*
      A0i[aa0, MW2])/(64*MB2*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*A0i[aa0, MW2])/
     (32*MB2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      A0i[aa0, MW2])/(16*MB2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*A0i[aa0, MW2])/(32*MB2*MW*MZ2*Pi^(3/2)*SW*
      SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MW2])/
     (16*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MW2])/(8*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MW2])/(16*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*A0i[aa0, MW2])/
     (16*MB2*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MZ2])/
     (16*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2])/
     (24*MB2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2])/
     (576*CW2*MB2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MZ2])/
     (288*CW2*MB2*MZ2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2])/
     (36*MB2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MZ2])/(64*MB2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2])/(64*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*A0i[aa0, MZ2])/
     (72*MB2*MZ2^2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      A0i[aa0, MZ2])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MZ2])/
     (144*MB2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      A0i[aa0, MZ2])/(32*MB2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*A0i[aa0, MZ2])/
     (144*MB2*MW2*Pi^(3/2)*SW2^2) + (5*(alfa^2)^(1/4)*CHD*MB*MW2*
      A0i[aa0, MZ2])/(144*MB2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MZ2])/(72*MB2*MW*MZ2*Pi^(3/2)*SW*
      SW2) - (5*(alfa^2)^(1/4)*CHD*MB*MZ2*A0i[aa0, MZ2])/
     (288*MB2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MZ2])/(18*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2])/(96*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MZ2])/(16*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2])/(16*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*A0i[aa0, MZ2])/
     (36*MB2*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      A0i[aa0, MZ2])/(48*MB2*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*A0i[aa0, MZ2])/
     (36*MB2*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2*
      A0i[aa0, MZ2])/(144*CW2*MB2*Pi^(3/2)) - 
    (7*(alfa^2)^(1/4)*CHbox*MB*MB2^2*B0i[bb0, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + (23*(alfa^2)^(1/4)*CHbox*MB*MB2*MH2*
      B0i[bb0, MB2, MB2, MH2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*B0i[bb0, MB2, MB2, MH2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*B0i[bb0, MB2, MB2, MH2])/
     (64*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*
      B0i[bb0, MB2, MB2, MH2])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    (7*(alfa^2)^(1/4)*CHD*MB*MB2^2*B0i[bb0, MB2, MB2, MH2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*B0i[bb0, MB2, MB2, MH2])/
     (8*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*
      B0i[bb0, MB2, MB2, MH2])/(32*MW*Pi^(3/2)*SW*SW2) - 
    (23*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*B0i[bb0, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*B0i[bb0, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*B0i[bb0, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MB2, MB2, MH2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*
      B0i[bb0, MB2, MB2, MH2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*B0i[bb0, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW2*B0i[bb0, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*SW*B0i[bb0, MB2, MB2, MH2])/
     (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*
      B0i[bb0, MB2, MB2, MZ2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHbox*MB*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2^2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MH2*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (5*(alfa^2)^(1/4)*CHbox*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2])/(24*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2])/
     (192*CW2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(288*CW2*MB2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (96*CW2*MZ2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(24*MB2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (576*CW2*MB2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      B0i[bb0, MB2, MB2, MZ2])/(64*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (144*MB2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(32*MB2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (24*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (72*MB2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(36*MB2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (64*MB2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(96*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2^2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (144*MB2*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*
      B0i[bb0, MB2, MB2, MZ2])/(16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (16*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*
      B0i[bb0, MB2, MB2, MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (11*(alfa^2)^(1/4)*CHD*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (48*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (72*MB2*MW*Pi^(3/2)*SW*SW2) + (2*(alfa^2)^(1/4)*CHD*MB*MW2^2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2*MW2^3*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2^2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2^3*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2^2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (12*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (32*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (144*MB2*MW*Pi^(3/2)*SW*SW2) + (2*(alfa^2)^(1/4)*CHD*MB*MW2*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (288*MB2*MW*Pi^(3/2)*SW*SW2) - (5*(alfa^2)^(1/4)*CHD*MB*MZ2^2*
      B0i[bb0, MB2, MB2, MZ2])/(72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2])/
     (12*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MB2, MB2, MZ2])/(96*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2])/
     (16*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(36*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (48*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(48*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (18*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(96*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (16*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2])/(24*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2^2*SW*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(48*CW2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (144*CW2*MB2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*
      B0i[bb0, MB2, MT2, MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW2^2*B0i[bb0, MB2, MT2, MW2])/
     ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MB2, MT2, MW2])/(64*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*B0i[bb0, MB2, MT2, MW2])/
     (64*MB2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*
      B0i[bb0, MB2, MT2, MW2])/(64*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*SW*B0i[bb0, MB2, MT2, MW2])/
     (64*MB2*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MB2, MT2, MW2])/(32*MB2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*B0i[bb0, MB2, MT2, MW2])/
     (32*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*SW*
      B0i[bb0, MB2, MT2, MW2])/(32*MB2*MZ2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MB2, MT2, MW2])/
     (32*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MT2*MW*MW2*SW*
      B0i[bb0, MB2, MT2, MW2])/(32*MB2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[bb0, MB2, MT2, MW2])/
     (16*MB2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*
      B0i[bb0, MB2, MT2, MW2])/(16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*
      B0i[bb0, MB2, MT2, MW2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*
      B0i[bb0, MB2, MT2, MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MB2, MT2, MW2])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*
      B0i[bb0, MB2, MT2, MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2^2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*
      B0i[bb0, MB2, MT2, MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^3*B0i[bb0, MB2, MT2, MW2])/
     (16*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^3*B0i[bb0, MB2, MT2, MW2])/
     ((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MB2, MT2, MW2])/
     (16*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*
      B0i[bb0, MB2, MT2, MW2])/(16*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*SW*B0i[bb0, MB2, MT2, MW2])/
     (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW*SW*
      B0i[bb0, MB2, MT2, MW2])/(16*MB2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*B0i[bb0, MB2, MT2, MW2])/
     (8*MB2*Pi^(3/2)*SW2) + (2*(alfa^2)^(1/4)*CHbox*MB*MB2^2*
      B0i[bb0, MH2, MB2, MB2])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*B0i[bb0, MH2, MB2, MB2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2^2*
      B0i[bb0, MH2, MB2, MB2])/(9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2])/
     (18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2^2*B0i[bb0, MH2, MB2, MB2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MB2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2*MW2^3*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2^2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2])/
     (24*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (15*(alfa^2)^(1/4)*CHbox*MB*MB2*MH2*B0i[bb0, MH2, MH2, MH2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MH2*B0i[bb0, MH2, MH2, MH2])/
     (8*MW*Pi^(3/2)*SW*SW2) + (3*(alfa^2)^(1/4)*CHD*MB*MH2*
      B0i[bb0, MH2, MH2, MH2])/(32*MW*Pi^(3/2)*SW*SW2) + 
    (15*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*B0i[bb0, MH2, MH2, MH2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MH2, MH2, MH2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHD*MB*MH2*MW2*
      B0i[bb0, MH2, MH2, MH2])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*B0i[bb0, MH2, MH2, MH2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
     ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*
      B0i[bb0, MH2, MT2, MT2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*B0i[bb0, MH2, MT2, MT2])/
     ((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MH2, MW2, MW2])/(16*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MH2, MW2, MW2])/
     (8*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*
      B0i[bb0, MH2, MW2, MW2])/(4*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*B0i[bb0, MH2, MW2, MW2])/
     (16*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*
      B0i[bb0, MH2, MW2, MW2])/(16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*B0i[bb0, MH2, MW2, MW2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2*
      B0i[bb0, MH2, MW2, MW2])/(8*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*
      B0i[bb0, MH2, MW2, MW2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2^2*
      B0i[bb0, MH2, MW2, MW2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^3*B0i[bb0, MH2, MW2, MW2])/
     ((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MH2, MW2, MW2])/
     (4*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*
      B0i[bb0, MH2, MZ2, MZ2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHbox*MB*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHbox*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (5*(alfa^2)^(1/4)*CHbox*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MH2, MZ2, MZ2])/
     (16*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MH2*
      B0i[bb0, MH2, MZ2, MZ2])/(32*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*B0i[bb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*
      B0i[bb0, MH2, MZ2, MZ2])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (2*(alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*
      B0i[bb0, MH2, MZ2, MZ2])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHD*MB*MH2*MZ2*
      B0i[bb0, MH2, MZ2, MZ2])/(32*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (2*(alfa^2)^(1/4)*CHD*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*B0i[bb0, MH2, MZ2, MZ2])/
     (8*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*SW*
      B0i[dbb0, MB2, MB2, MH2])/(8*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW*SW*B0i[dbb0, MB2, MB2, MH2])/
     (32*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*SW*
      B0i[dbb0, MB2, MB2, MH2])/(4*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW*SW*B0i[dbb0, MB2, MB2, MH2])/
     (16*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MB2^2*
      B0i[dbb0, MB2, MB2, MH2])/(MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*B0i[dbb0, MB2, MB2, MH2])/
     (4*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*
      B0i[dbb0, MB2, MB2, MH2])/(4*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*B0i[dbb0, MB2, MB2, MH2])/
     (16*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MW2*
      B0i[dbb0, MB2, MB2, MH2])/(MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*B0i[dbb0, MB2, MB2, MH2])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MW2*
      B0i[dbb0, MB2, MB2, MH2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*B0i[dbb0, MB2, MB2, MH2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MW*SW*
      B0i[dbb0, MB2, MB2, MH2])/(2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MW*SW*B0i[dbb0, MB2, MB2, MH2])/
     (8*MW2*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHbox*MB*MB2*MW*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(12*Pi^(3/2)) + 
    (13*(alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (288*CW2*Pi^(3/2)) + (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(288*CW2*Pi^(3/2)) - 
    (13*(alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (144*CW2*MZ2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(24*Pi^(3/2)) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (576*CW2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(72*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (32*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(36*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (32*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2^2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(18*MZ2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (18*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*MW2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (36*MZ2*Pi^(3/2)*SW2^2) + (7*(alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(288*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (64*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW*MZ2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(72*MW2*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MZ2^2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (576*MW2*Pi^(3/2)*SW2^2) - (17*(alfa^2)^(1/4)*CHD*MB*MB2*MW2*
      B0i[dbb0, MB2, MB2, MZ2])/(72*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*
      B0i[dbb0, MB2, MB2, MZ2])/(18*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MB2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*MW*Pi^(3/2)*SW*SW2) + (5*(alfa^2)^(1/4)*CHD*MB*MW2*MZ2*
      B0i[dbb0, MB2, MB2, MZ2])/(72*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(18*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (48*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(8*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (18*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(48*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*MW2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (9*MZ2*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(24*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (36*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(96*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (16*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*MZ2*SW*
      B0i[dbb0, MB2, MB2, MZ2])/(18*MW2*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*MW*MZ2^2*SW*B0i[dbb0, MB2, MB2, MZ2])/
     (144*MW2*Pi^(3/2)*SW2) - (13*(alfa^2)^(1/4)*CHbox*MB*MB2*MW*SW*SW2*
      B0i[dbb0, MB2, MB2, MZ2])/(72*CW2*Pi^(3/2)) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*SW2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*CW2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(32*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*B0i[dbb0, MB2, MT2, MW2])/
     (32*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW*SW*B0i[dbb0, MB2, MT2, MW2])/
     (16*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[dbb0, MB2, MT2, MW2])/
     (16*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW*SW*B0i[dbb0, MB2, MT2, MW2])/
     (8*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2*SW*B0i[dbb0, MB2, MT2, MW2])/
     (16*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW*MW2*SW*
      B0i[dbb0, MB2, MT2, MW2])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[dbb0, MB2, MT2, MW2])/
     (8*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*
      B0i[dbb0, MB2, MT2, MW2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*
      B0i[dbb0, MB2, MT2, MW2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*B0i[dbb0, MB2, MT2, MW2])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*
      B0i[dbb0, MB2, MT2, MW2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^3*B0i[dbb0, MB2, MT2, MW2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(8*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*B0i[dbb0, MB2, MT2, MW2])/
     (8*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MT2*MW*SW*B0i[dbb0, MB2, MT2, MW2])/
     (4*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW*SW*
      B0i[dbb0, MB2, MT2, MW2])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*B0i[dbb0, MB2, MT2, MW2])/
     (4*Pi^(3/2)*SW2) + (9*(alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MH2, MH2])/(128*MW2*Pi^(3/2)*SW2^2) - 
    (9*(alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*B0i[dbb0, MH2, MH2, MH2])/
     (64*MZ2*Pi^(3/2)*SW2^2) - (27*(alfa^2)^(1/4)*CHbox*MB*MH2^2*
      B0i[dbb0, MH2, MH2, MH2])/(16*MW*Pi^(3/2)*SW*SW2) + 
    (27*(alfa^2)^(1/4)*CHD*MB*MH2^2*B0i[dbb0, MH2, MH2, MH2])/
     (64*MW*Pi^(3/2)*SW*SW2) + (27*(alfa^2)^(1/4)*CHbox*MB*MH2^2*MW2*
      B0i[dbb0, MH2, MH2, MH2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (9*(alfa^2)^(1/4)*CHD*MB*MH2^2*MW2*B0i[dbb0, MH2, MH2, MH2])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (9*(alfa^2)^(1/4)*CHbox*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MH2, MH2])/(32*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*B0i[dbb0, MH2, MW2, MW2])/
     (16*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[dbb0, MH2, MW2, MW2])/
     (16*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MW2, MW2])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*MW2*SW*B0i[dbb0, MH2, MW2, MW2])/
     (8*MZ2*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*
      B0i[dbb0, MH2, MW2, MW2])/(8*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2^2*
      B0i[dbb0, MH2, MW2, MW2])/(32*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*
      B0i[dbb0, MH2, MW2, MW2])/(8*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW2^2*B0i[dbb0, MH2, MW2, MW2])/
     (2*MW*Pi^(3/2)*SW*SW2) + (3*(alfa^2)^(1/4)*CHD*MB*MW2^2*
      B0i[dbb0, MH2, MW2, MW2])/(8*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW2*
      B0i[dbb0, MH2, MW2, MW2])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MW2^2*
      B0i[dbb0, MH2, MW2, MW2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW2^3*B0i[dbb0, MH2, MW2, MW2])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHD*MB*MW2^3*
      B0i[dbb0, MH2, MW2, MW2])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*SW*B0i[dbb0, MH2, MW2, MW2])/
     (4*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MW2, MW2])/(16*MW2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*B0i[dbb0, MH2, MW2, MW2])/
     (4*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (128*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(64*MZ2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW*MZ2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MZ2^2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (32*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MH2^2*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MW2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MH2*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*MW*Pi^(3/2)*SW*SW2) + (3*(alfa^2)^(1/4)*CHbox*MB*MW2*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*MW*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHD*MB*MZ2^2*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MW*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (32*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*MZ2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(8*MW2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*MZ2^2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (8*MW2*Pi^(3/2)*SW2) - (15*(alfa^2)^(1/4)*CHbox*MB*MB2^2*MH2*
      C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/((4*MB2 - MH2)*MW*Pi^(3/2)*
      SW) + (45*(alfa^2)^(1/4)*CHbox*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MH2, MH2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (15*(alfa^2)^(1/4)*CHD*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, 
       MH2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (45*(alfa^2)^(1/4)*CHD*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, 
       MH2])/(32*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (6*(alfa^2)^(1/4)*CHD*MB*MB2^2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, 
       MH2])/((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (9*(alfa^2)^(1/4)*CHD*MB*MB2*MH2^2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, 
       MH2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (8*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHbox*MB*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHbox*MB*MH2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHbox*MB*MW2^2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (17*(alfa^2)^(1/4)*CHbox*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (32*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (4*(alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (2*(alfa^2)^(1/4)*CHD*MB*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2^2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(8*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (19*(alfa^2)^(1/4)*CHD*MB*MB2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MW2^2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (144*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW2^3*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHD*MB*MB2^2*MH2*
      C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(16*(4*MB2 - MH2)*MW*Pi^(3/2)*
      SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, 
       MT2, MW2, MW2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^3*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^3*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2^3*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^3*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^4*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     ((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (6*(alfa^2)^(1/4)*CHbox*MB*MB2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CHbox*MB*MB2^2*MH2*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/((4*MB2 - MH2)*MW*Pi^(3/2)*
      SW) + (3*(alfa^2)^(1/4)*CHbox*MB*MB2*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, 
       MB2, MH2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2^2*MH2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MH2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MH2])/(32*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2^3*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MH2])/((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2^2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MH2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MH2])/(16*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (4*(alfa^2)^(1/4)*CHbox*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (8*(alfa^2)^(1/4)*CHbox*MB*MB2^2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, 
       MB2, MZ2])/(3*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW) - 
    (17*(alfa^2)^(1/4)*CHbox*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (11*(alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(24*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHbox*MB*MB2*MW2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    (31*(alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (55*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(144*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (4*(alfa^2)^(1/4)*CHD*MB*MB2^2*MW2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*MZ2^2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(3*(4*MB2 - MH2)*MW*MZ2^2*Pi^(3/2)*SW*SW2) - 
    (4*(alfa^2)^(1/4)*CHD*MB*MB2^2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2*MW2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (35*(alfa^2)^(1/4)*CHD*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (67*(alfa^2)^(1/4)*CHD*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(288*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MB2*MW2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(36*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(24*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MZ2*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(72*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHbox*MB*MB2*MT2*MW2*
      C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*
      SW) + ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, 
       MT2, MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2^2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^3*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(4*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     ((4*MB2 - MH2)*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHbox*MB*MW*SW*tag[delmb])/(24*Pi^(3/2)) + 
    (13*(alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmb])/(576*CW2*Pi^(3/2)) - 
    (13*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmb])/(288*CW2*MZ2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmb])/(32*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*tag[delmb])/(64*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmb])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmb])/
     (32*MZ2*Pi^(3/2)*SW2^2) - (13*(alfa^2)^(1/4)*CHD*MB*MW2*tag[delmb])/
     (144*MW*Pi^(3/2)*SW*SW2) - (7*(alfa^2)^(1/4)*CHD*MB*MW2^2*tag[delmb])/
     (144*MW*MZ2*Pi^(3/2)*SW*SW2) + (13*(alfa^2)^(1/4)*CHD*MB*MZ2*tag[delmb])/
     (288*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*tag[delmb])/
     (8*Pi^(3/2)*SW2) + (5*(alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmb])/
     (96*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*tag[delmb])/
     (16*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmb])/
     (48*MZ2*Pi^(3/2)*SW2) - (13*(alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2*
      tag[delmb])/(144*CW2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MB2]*
      tag[delmb])/(8*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MB2]*tag[delmb])/(24*MB2*Pi^(3/2)) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MB2]*tag[delmb])/
     (576*CW2*MB2*Pi^(3/2)) - (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      A0i[aa0, MB2]*tag[delmb])/(288*CW2*MB2*MZ2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MB2]*tag[delmb])/
     (64*MB2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MB2]*
      tag[delmb])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MB2]*tag[delmb])/
     (16*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      A0i[aa0, MB2]*tag[delmb])/(32*MB2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MB2]*tag[delmb])/
     (16*MW*Pi^(3/2)*SW*SW2) - (5*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MB2]*
      tag[delmb])/(144*MB2*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MB2]*tag[delmb])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MB2]*
      tag[delmb])/(72*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2*A0i[aa0, MB2]*tag[delmb])/
     (288*MB2*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      A0i[aa0, MB2]*tag[delmb])/(96*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MB2]*tag[delmb])/
     (16*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MB2]*
      tag[delmb])/(8*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MB2]*tag[delmb])/
     (48*MB2*MZ2*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2*
      A0i[aa0, MB2]*tag[delmb])/(144*CW2*MB2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*tag[delmb])/
     (64*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*
      tag[delmb])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MH2]*tag[delmb])/
     (8*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MH2]*
      tag[delmb])/(32*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW2*A0i[aa0, MH2]*tag[delmb])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MH2]*
      tag[delmb])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MH2]*tag[delmb])/
     (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MT2]*
      tag[delmb])/(32*MB2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MT2]*tag[delmb])/
     (64*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*A0i[aa0, MT2]*
      tag[delmb])/(64*MB2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MT2]*tag[delmb])/
     (32*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*A0i[aa0, MT2]*
      tag[delmb])/(32*MB2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MT2]*tag[delmb])/
     (16*MB2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MT2]*
      tag[delmb])/(32*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*A0i[aa0, MT2]*tag[delmb])/
     (32*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MT2]*tag[delmb])/
     (16*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MT2]*tag[delmb])/(8*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MT2]*tag[delmb])/
     (16*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*A0i[aa0, MT2]*
      tag[delmb])/(16*MB2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*tag[delmb])/
     (32*MB2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmb])/(64*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*A0i[aa0, MW2]*tag[delmb])/
     (64*MB2*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmb])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*A0i[aa0, MW2]*tag[delmb])/
     (32*MB2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      A0i[aa0, MW2]*tag[delmb])/(16*MB2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2]*tag[delmb])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*
      A0i[aa0, MW2]*tag[delmb])/(32*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MW2]*tag[delmb])/
     (16*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmb])/(8*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MW2]*tag[delmb])/
     (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*A0i[aa0, MW2]*
      tag[delmb])/(16*MB2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2]*tag[delmb])/
     (24*MB2*Pi^(3/2)) - (5*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmb])/(576*CW2*MB2*Pi^(3/2)) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MZ2]*tag[delmb])/
     (288*CW2*MB2*MZ2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmb])/(64*MB2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*tag[delmb])/
     (64*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmb])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*A0i[aa0, MZ2]*tag[delmb])/
     (32*MB2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MZ2]*
      tag[delmb])/(32*MW*Pi^(3/2)*SW*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2]*tag[delmb])/
     (144*MB2*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2]*
      tag[delmb])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MZ2]*tag[delmb])/
     (72*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2*A0i[aa0, MZ2]*tag[delmb])/
     (288*MB2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmb])/(96*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MZ2]*tag[delmb])/
     (16*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmb])/(16*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MZ2]*tag[delmb])/
     (48*MB2*MZ2*Pi^(3/2)*SW2) + (5*(alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2*
      A0i[aa0, MZ2]*tag[delmb])/(144*CW2*MB2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (16*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(64*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (8*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MB2*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(8*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (8*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(32*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW2*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*SW*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (4*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*SW*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(16*MW2*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (12*Pi^(3/2)) - (13*(alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2]*
      tag[delmb])/(288*CW2*Pi^(3/2)) - (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(288*CW2*MB2*Pi^(3/2)) + 
    (13*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (144*CW2*MZ2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(24*MB2*Pi^(3/2)) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (576*CW2*MB2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(32*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (32*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(32*MB2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (16*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(64*MB2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (64*MW2*Pi^(3/2)*SW2^2) + (17*(alfa^2)^(1/4)*CHD*MB*MW2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(144*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (72*MB2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2^2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(36*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (17*(alfa^2)^(1/4)*CHD*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (288*MW*Pi^(3/2)*SW*SW2) - (5*(alfa^2)^(1/4)*CHD*MB*MW2*MZ2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(144*MB2*MW*Pi^(3/2)*SW*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (288*MB2*MW*Pi^(3/2)*SW*SW2) - (5*(alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(48*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (8*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(48*MB2*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (24*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(96*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2]*
      tag[delmb])/(16*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (16*MW2*Pi^(3/2)*SW2) + (13*(alfa^2)^(1/4)*CHbox*MB*MW*SW*SW2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(72*CW2*Pi^(3/2)) - 
    (5*(alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[delmb])/(144*CW2*MB2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (64*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(64*MB2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (64*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (64*MB2*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(32*MB2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MB2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*MW2*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MB2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MB2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MT2*MW2^2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(32*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^3*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (16*MB2*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (16*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (8*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW*SW*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MB2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (8*MB2*Pi^(3/2)*SW2) + (25*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*tag[delmw])/
     (144*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*tag[delmw])/
     (96*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      tag[delmw])/(48*MZ2*Pi^(3/2)*SW2^3) - 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmw])/
     (18*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*
      tag[delmw])/(96*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*tag[delmw])/(12*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*tag[delmw])/(48*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*tag[delmw])/(18*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*tag[delmw])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW2*tag[delmw])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW2*
      tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2^2*tag[delmw])/(18*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) - (2*(alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*tag[delmw])/
     (9*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*
      tag[delmw])/(48*MW*Pi^(3/2)*SW*SW2^2) + 
    (19*(alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmw])/(144*Pi^(3/2)*SW2^2) + 
    (7*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*tag[delmw])/(9*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*tag[delmw])/(96*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*tag[delmw])/
     (24*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*tag[delmw])/
     (16*MZ2*Pi^(3/2)*SW2^2) - (7*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmw])/
     (6*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*tag[delmw])/
     (96*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*
      tag[delmw])/(24*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*tag[delmw])/(12*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*tag[delmw])/(48*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW2*tag[delmw])/(18*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*tag[delmw])/(6*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*tag[delmw])/(12*MW*MZ2*Pi^(3/2)*SW*
      SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*tag[delmw])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW2^2*tag[delmw])/
     (18*MW*MZ2*Pi^(3/2)*SW*SW2) + (2*(alfa^2)^(1/4)*CHD*MB*MW2^2*tag[delmw])/
     (9*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MZ2*tag[delmw])/
     (48*MW*Pi^(3/2)*SW*SW2) - (7*(alfa^2)^(1/4)*CHbox*MB*MW*SW*tag[delmw])/
     (9*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*SW*tag[delmw])/
     (24*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*tag[delmw])/
     (24*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      A0i[aa0, MH2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmw])/
     (64*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MH2]*
      tag[delmw])/(32*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*A0i[aa0, MH2]*tag[delmw])/
     (96*MW2*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHbox*CW2*MB*A0i[aa0, MH2]*
      tag[delmw])/(8*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MH2]*tag[delmw])/
     (32*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*
      A0i[aa0, MH2]*tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*A0i[aa0, MH2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*
      A0i[aa0, MH2]*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*A0i[aa0, MH2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*
      A0i[aa0, MH2]*tag[delmw])/(8*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*A0i[aa0, MH2]*tag[delmw])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*
      A0i[aa0, MH2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*A0i[aa0, MH2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*
      tag[delmw])/(64*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmw])/
     (16*MW2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*
      tag[delmw])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*A0i[aa0, MH2]*tag[delmw])/
     (32*MW2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MH2]*
      tag[delmw])/(8*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MH2]*tag[delmw])/
     (32*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*A0i[aa0, MH2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*A0i[aa0, MH2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW2*A0i[aa0, MH2]*
      tag[delmw])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MH2]*tag[delmw])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*SW*
      A0i[aa0, MH2]*tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MH2]*tag[delmw])/
     (16*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmw])/
     (12*MW2*Pi^(3/2)*SW2^3) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*A0i[aa0, MW2]*tag[delmw])/
     (96*MW2*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*
      A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*A0i[aa0, MW2]*tag[delmw])/
     (12*MW*Pi^(3/2)*SW*SW2^2) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MW2]*
      tag[delmw])/(24*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (24*MW*MW2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*
      A0i[aa0, MW2]*tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*
      A0i[aa0, MW2]*tag[delmw])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*A0i[aa0, MW2]*tag[delmw])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MW2]*tag[delmw])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*
      A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*A0i[aa0, MW2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmw])/(16*MW2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmw])/
     (8*MW2*Pi^(3/2)*SW2^2) + (9*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmw])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*A0i[aa0, MW2]*tag[delmw])/
     (32*MW2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*A0i[aa0, MW2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MW2]*
      tag[delmw])/(12*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*A0i[aa0, MW2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*A0i[aa0, MW2]*
      tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MH2*A0i[aa0, MW2]*
      tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW2*A0i[aa0, MW2]*
      tag[delmw])/(12*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MZ2*A0i[aa0, MW2]*
      tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*SW*A0i[aa0, MW2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmw])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*A0i[aa0, MW2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmw])/(64*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*A0i[aa0, MZ2]*tag[delmw])/
     (4*MZ2^2*Pi^(3/2)*SW2^3) - (17*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmw])/(96*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*A0i[aa0, MZ2]*tag[delmw])/
     (192*MW2^2*Pi^(3/2)*SW2^3) - (11*(alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MZ2]*
      tag[delmw])/(96*MW*Pi^(3/2)*SW*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*A0i[aa0, MZ2]*tag[delmw])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*
      A0i[aa0, MZ2]*tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*tag[delmw])/
     (192*MW2*Pi^(3/2)*SW2^2) + (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmw])/(48*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MZ2]*tag[delmw])/
     (4*MZ2^2*Pi^(3/2)*SW2^2) - (9*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmw])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MZ2]*tag[delmw])/
     (2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*A0i[aa0, MZ2]*
      tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*A0i[aa0, MZ2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2^2) + (11*(alfa^2)^(1/4)*CHD*MB*A0i[aa0, MZ2]*
      tag[delmw])/(96*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2]*tag[delmw])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2]*tag[delmw])/
     (48*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmw])/(2*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*A0i[aa0, MZ2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MZ2^2*Pi^(3/2)*SW2^3) - (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (4*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MZ2^2*Pi^(3/2)*SW2^2) - (7*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(96*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2]*
      tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(12*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*MW2*MZ2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*MB*MH2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW*MW2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (96*MW*MW2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MW2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(6*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(4*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MW*SW*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(12*MW2*Pi^(3/2)*SW2) + 
    (25*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MZ2^2*Pi^(3/2)*SW2^3) - 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(96*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(192*MW2^2*Pi^(3/2)*SW2^3) - 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (6*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2^2) + 
    (41*(alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*Pi^(3/2)*SW2^2) + (17*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (2*MZ2^2*Pi^(3/2)*SW2^2) - (15*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, MW2, MZ2]*
      tag[delmw])/(MZ2*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(3*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (192*MW2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2^2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (6*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MZ2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW*MW2*Pi^(3/2)*SW*SW2) - 
    (17*(alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (3*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2^2*SW*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*MW2^2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*tag[delmz])/(36*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*tag[delmz])/
     (96*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^3*SW*
      tag[delmz])/(2*MZ2^3*Pi^(3/2)*SW2^3) - 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*tag[delmz])/
     (12*MZ2^2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      tag[delmz])/(48*MZ2*Pi^(3/2)*SW2^3) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmz])/
     (72*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*
      tag[delmz])/(288*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*tag[delmz])/(12*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*tag[delmz])/(48*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*tag[delmz])/(18*MW*Pi^(3/2)*SW*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*tag[delmz])/(72*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^3*tag[delmz])/(2*MW*MZ2^2*Pi^(3/2)*SW*
      SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW2*tag[delmz])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*
      tag[delmz])/(6*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MZ2*tag[delmz])/(18*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*tag[delmz])/(144*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmz])/(72*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*tag[delmz])/(36*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*tag[delmz])/
     (24*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2^3*SW*tag[delmz])/
     (MZ2^3*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*tag[delmz])/
     (3*MZ2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2^2*SW*
      tag[delmz])/(MZ2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*tag[delmz])/(24*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmz])/(36*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*tag[delmz])/
     (3*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*
      tag[delmz])/(72*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmz])/
     (64*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      A0i[aa0, MH2]*tag[delmz])/(96*MZ2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmz])/
     (32*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      A0i[aa0, MH2]*tag[delmz])/(192*MW2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MH2]*tag[delmz])/
     (8*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*A0i[aa0, MH2]*
      tag[delmz])/(96*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*A0i[aa0, MH2]*tag[delmz])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MH2]*tag[delmz])/(16*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*A0i[aa0, MH2]*tag[delmz])/
     (48*MZ2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*
      tag[delmz])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*A0i[aa0, MH2]*tag[delmz])/
     (48*MW2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*A0i[aa0, MH2]*
      tag[delmz])/(8*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*A0i[aa0, MH2]*tag[delmz])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmz])/(48*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*A0i[aa0, MW2]*tag[delmz])/
     (2*MZ2^3*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      A0i[aa0, MW2]*tag[delmz])/(12*MZ2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmz])/
     (8*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MW2]*
      tag[delmz])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*A0i[aa0, MW2]*tag[delmz])/
     (2*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MW2]*tag[delmz])/(6*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmz])/
     (12*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*
      A0i[aa0, MW2]*tag[delmz])/(MZ2^3*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MW2]*tag[delmz])/
     (3*MZ2^2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*
      A0i[aa0, MW2]*tag[delmz])/(MZ2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*tag[delmz])/
     (12*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmz])/(3*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*tag[delmz])/
     (192*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      A0i[aa0, MZ2]*tag[delmz])/(96*MZ2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*tag[delmz])/
     (96*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*
      A0i[aa0, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*A0i[aa0, MZ2]*tag[delmz])/
     (12*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MZ2]*
      tag[delmz])/(48*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW2*A0i[aa0, MZ2]*tag[delmz])/
     (24*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*
      A0i[aa0, MZ2]*tag[delmz])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*A0i[aa0, MZ2]*tag[delmz])/
     (96*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*
      A0i[aa0, MZ2]*tag[delmz])/(12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*A0i[aa0, MZ2]*tag[delmz])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmz])/(48*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*A0i[aa0, MZ2]*tag[delmz])/
     (48*MZ2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmz])/(48*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*A0i[aa0, MZ2]*tag[delmz])/
     (48*MW2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(8*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (48*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2^2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(96*MZ2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MH2^2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (16*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(2*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(24*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MH2^2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(96*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (6*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MZ2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (8*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(4*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(12*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (48*MZ2^2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MW*SW*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(12*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(48*MW2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2]*
      tag[delmz])/(4*MW2*Pi^(3/2)*SW2^2) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (96*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^3*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(2*MZ2^3*Pi^(3/2)*SW2^3) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(24*MZ2^2*Pi^(3/2)*SW2^3) - 
    (25*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(48*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (192*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (2*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + (17*(alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (96*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(48*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (3*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2^3*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(MZ2^3*Pi^(3/2)*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (12*MZ2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2^2*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(MZ2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (3*MZ2*Pi^(3/2)*SW2^2) - (17*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(12*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MW2, MW2]*
      tag[delmz])/(48*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*tag[delmw]*tag[fer1])/
     (144*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmw]*
      tag[fer1])/(72*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*tag[delmw]*tag[fer1])/
     (144*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*
      tag[delmw]*tag[fer1])/(72*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*tag[delmw]*tag[fer1])/
     (72*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*Nc*
      tag[delmw]*tag[fer1])/(72*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmw]*tag[fer1])/(144*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*tag[delmw]*tag[fer1])/
     (36*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmw]*
      tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*tag[delmw]*tag[fer1])/
     (144*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*tag[delmw]*
      tag[fer1])/(36*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*
      tag[delmw]*tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*tag[delmw]*tag[fer1])/
     (72*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*tag[delmw]*tag[fer1])/(36*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*Nc*SW*tag[delmw]*tag[fer1])/
     (36*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MW2, 0, 0]*
      tag[delmw]*tag[fer1])/(48*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer1])/(48*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*
      SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer1])/(24*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer1])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (48*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(12*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer1])/(8*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (48*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(12*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer1])/(8*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (24*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(24*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (12*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*Nc*SW*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(12*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*tag[delmz]*tag[fer1])/
     (12*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*tag[delmz]*
      tag[fer1])/(18*MZ2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmz]*tag[fer1])/
     (9*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*tag[delmz]*
      tag[fer1])/(48*MW2*Pi^(3/2)*SW2^3) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*tag[delmz]*tag[fer1])/
     (324*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      tag[delmz]*tag[fer1])/(162*MZ2^2*Pi^(3/2)*SW2^3) - 
    (4*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer1])/
     (81*MZ2*Pi^(3/2)*SW2^3) - (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer1])/(1296*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*tag[delmz]*tag[fer1])/
     (12*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*tag[delmz]*
      tag[fer1])/(36*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*tag[delmz]*tag[fer1])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*
      tag[delmz]*tag[fer1])/(324*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*tag[delmz]*tag[fer1])/
     (324*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (11*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*Nc*
      tag[delmz]*tag[fer1])/(648*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmz]*tag[fer1])/(12*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*tag[delmz]*tag[fer1])/
     (6*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*tag[delmz]*
      tag[fer1])/(9*MZ2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmz]*tag[fer1])/
     (6*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*
      tag[delmz]*tag[fer1])/(9*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*tag[delmz]*tag[fer1])/
     (12*MW2*Pi^(3/2)*SW2^2) + (11*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*tag[delmz]*
      tag[fer1])/(324*Pi^(3/2)*SW2^2) + (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*
      SW*tag[delmz]*tag[fer1])/(162*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*tag[delmz]*tag[fer1])/
     (81*MZ2^2*Pi^(3/2)*SW2^2) - (11*(alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*
      tag[delmz]*tag[fer1])/(162*MZ2*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer1])/
     (81*MZ2*Pi^(3/2)*SW2^2) - (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer1])/(324*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(4*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(6*MZ2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(3*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(16*MW2*Pi^(3/2)*SW2^3) - 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(108*Pi^(3/2)*SW2^3) - (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*
      Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (54*MZ2^2*Pi^(3/2)*SW2^3) + (4*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(27*MZ2*Pi^(3/2)*SW2^3) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(432*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (4*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(12*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(8*MW*Pi^(3/2)*SW*SW2^2) - 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(108*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(108*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(216*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (4*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(3*MZ2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(3*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(4*MW2*Pi^(3/2)*SW2^2) - 
    (11*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(108*Pi^(3/2)*SW2^2) - (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*
      SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(54*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer1])/(54*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer1])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer1])/(108*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (32*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*
      B0i[bb0, MH2, MB2, MB2]*tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*Nc*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*Nc*
      B0i[bb0, MH2, MB2, MB2]*tag[fer3])/(16*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW2*Nc*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*Nc*
      B0i[bb0, MH2, MB2, MB2]*tag[fer3])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*Nc*SW*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MT2*Nc*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(4*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MT2*MW2*Nc*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*Nc*SW*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (32*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*
      B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MTA2*
      B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/(16*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MTA2*MW2*
      B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/(8*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW*SW*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*Nc*SW*
      B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW*Nc*SW*B0i[dbb0, MH2, MB2, MB2]*
      tag[fer3])/(32*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*Nc*SW*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (4*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW*Nc*SW*
      B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2^2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MB2^2*Nc*
      B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(4*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*Nc*
      B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(16*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MW2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW2*Nc*
      B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MW2*Nc*B0i[dbb0, MH2, MB2, MB2]*
      tag[fer3])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MH2*MW2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MW*Nc*SW*
      B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MH2*MW*Nc*SW*B0i[dbb0, MH2, MB2, MB2]*
      tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW*Nc*
      SW*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*Nc*SW*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW*Nc*SW*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*Nc*SW*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(4*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (16*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MT2^2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*MW2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MT2*MW2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW2*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MT2*MW*Nc*SW*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW*Nc*SW*B0i[dbb0, MH2, MT2, MT2]*
      tag[fer3])/(2*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*MB*MH2*MTA2*MW*SW*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(32*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2^2*MW*SW*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MH2*MTA2*MW*SW*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2^2*MW*SW*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MTA2*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(4*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MTA2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (16*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MTA2^2*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2^2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MH2*MTA2*MW2*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MH2*MTA2*MW2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (8*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MTA2^2*MW2*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2^2*MW2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (2*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MH2*MTA2*MW*SW*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2^2*MW*SW*B0i[dbb0, MH2, MTA2, MTA2]*
      tag[fer3])/(2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*tag[delmw]*tag[fer3])/
     (72*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*tag[delmw]*
      tag[fer3])/(48*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*tag[delmw]*tag[fer3])/
     (24*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      tag[delmw]*tag[fer3])/(36*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (72*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(48*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*
      tag[delmw]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (24*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*
      tag[delmw]*tag[fer3])/(36*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*tag[delmw]*tag[fer3])/
     (72*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2*
      tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*tag[delmw]*tag[fer3])/
     (72*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*Nc*
      tag[delmw]*tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2*Nc*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2*Nc*
      tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*tag[delmw]*tag[fer3])/
     (72*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmw]*
      tag[fer3])/(72*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      tag[delmw]*tag[fer3])/(18*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*
      tag[delmw]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*tag[delmw]*tag[fer3])/
     (8*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmw]*
      tag[fer3])/(12*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (72*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(18*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*
      tag[delmw]*tag[fer3])/(48*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(48*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (8*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*tag[delmw]*
      tag[fer3])/(12*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*tag[delmw]*tag[fer3])/
     (72*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MTA2*MW2*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*tag[delmw]*tag[fer3])/
     (72*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*
      tag[delmw]*tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*Nc*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*Nc*
      tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*Nc*tag[delmw]*tag[fer3])/
     (72*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*tag[delmw]*
      tag[fer3])/(18*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW*SW*
      tag[delmw]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (18*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*Nc*SW*tag[delmw]*
      tag[fer3])/(12*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*Nc*SW*tag[delmw]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*Nc*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*
      tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (8*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (16*MW2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*Nc*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*Nc*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (24*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*Nc*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (8*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (16*MW2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MB2*Nc*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*Nc*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW2^2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*
      A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*
      A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (8*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*
      A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (24*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer3])/(48*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer3])/(48*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*
      SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2^2*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (48*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer3])/(8*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (48*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*
      tag[fer3])/(8*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (24*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (12*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*Nc*SW*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(48*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2^2*MW*
      SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*
      B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/(96*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(48*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2^2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (48*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2^2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2^2*MW*SW*B0i[bb0, MW2, 0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(96*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2^2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2^2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW*SW*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MB2^2*MW*Nc*
      SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MT2*MW*Nc*SW*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW2^2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MT2^2*MW*Nc*SW*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (96*MW2^2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/(96*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(96*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(48*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(48*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(24*MW2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(48*MW2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/(12*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(48*MW2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(12*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(24*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(96*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(24*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(8*MW2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(16*MW2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(48*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(12*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MB2^2*MW*Nc*SW*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(12*MW2^2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*
      tag[delmw]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*Nc*SW*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*tag[delmz]*tag[fer3])/
     (6*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*tag[delmz]*
      tag[fer3])/(48*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*MW2^2*SW*tag[delmz]*tag[fer3])/
     (3*MZ2^3*Pi^(3/2)*SW2^3) + (2*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*MW2*SW*
      tag[delmz]*tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*tag[delmz]*tag[fer3])/
     (9*MZ2^2*Pi^(3/2)*SW2^3) - (11*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*
      tag[delmz]*tag[fer3])/(24*MZ2*Pi^(3/2)*SW2^3) - 
    (2*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmz]*tag[fer3])/
     (9*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*tag[delmz]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2^3) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*tag[delmz]*tag[fer3])/
     (162*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*
      tag[delmz]*tag[fer3])/(432*MW2*Pi^(3/2)*SW2^3) + 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*tag[delmz]*tag[fer3])/
     (432*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*MW2^2*Nc*SW*
      tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^3) - 
    (4*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*MW2^2*Nc*SW*tag[delmz]*tag[fer3])/
     (27*MZ2^3*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*MW2*Nc*SW*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^3) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*MW2*Nc*SW*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      tag[delmz]*tag[fer3])/(81*MZ2^2*Pi^(3/2)*SW2^3) - 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*tag[delmz]*tag[fer3])/
     (216*MZ2*Pi^(3/2)*SW2^3) - (37*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*
      tag[delmz]*tag[fer3])/(216*MZ2*Pi^(3/2)*SW2^3) - 
    (8*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer3])/
     (81*MZ2*Pi^(3/2)*SW2^3) - (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer3])/(648*MW2*Pi^(3/2)*SW2^3) + 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*tag[delmz]*tag[fer3])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*tag[delmz]*
      tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2^2*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - (5*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2*
      tag[delmz]*tag[fer3])/(12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*tag[delmz]*tag[fer3])/
     (18*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2*
      tag[delmz]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*Nc*tag[delmz]*tag[fer3])/
     (216*MW*Pi^(3/2)*SW*SW2^2) + (17*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*Nc*
      tag[delmz]*tag[fer3])/(216*MW*Pi^(3/2)*SW*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*tag[delmz]*tag[fer3])/
     (162*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2^2*Nc*
      tag[delmz]*tag[fer3])/(54*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - (5*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2*
      Nc*tag[delmz]*tag[fer3])/(108*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2*Nc*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*
      tag[delmz]*tag[fer3])/(162*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*Nc*tag[delmz]*tag[fer3])/
     (324*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*tag[delmz]*
      tag[fer3])/(6*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      tag[delmz]*tag[fer3])/(3*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*tag[delmz]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2^2) - (2*(alfa^2)^(1/4)*CHD*MB*MTA2*MW*MW2^2*SW*
      tag[delmz]*tag[fer3])/(3*MZ2^3*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*MW2*SW*tag[delmz]*tag[fer3])/
     (MZ2^2*Pi^(3/2)*SW2^2) + (2*(alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*MW2*SW*
      tag[delmz]*tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2^2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*tag[delmz]*tag[fer3])/
     (9*MZ2^2*Pi^(3/2)*SW2^2) - (5*(alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*
      tag[delmz]*tag[fer3])/(12*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*tag[delmz]*tag[fer3])/
     (MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmz]*
      tag[fer3])/(3*MZ2*Pi^(3/2)*SW2^2) - 
    (2*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*tag[delmz]*tag[fer3])/
     (9*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*
      tag[delmz]*tag[fer3])/(6*MW2*Pi^(3/2)*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*tag[delmz]*tag[fer3])/
     (162*Pi^(3/2)*SW2^2) + (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      tag[delmz]*tag[fer3])/(81*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*tag[delmz]*tag[fer3])/
     (108*MW2*Pi^(3/2)*SW2^2) + (17*(alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*
      tag[delmz]*tag[fer3])/(108*MW2*Pi^(3/2)*SW2^2) - 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2^2*Nc*SW*tag[delmz]*tag[fer3])/
     (27*MZ2^3*Pi^(3/2)*SW2^2) - (8*(alfa^2)^(1/4)*CHD*MB*MT2*MW*MW2^2*Nc*SW*
      tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2*Nc*SW*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^2) + (2*(alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*MW2*Nc*
      SW*tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (10*(alfa^2)^(1/4)*CHD*MB*MT2*MW*MW2*Nc*SW*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^2) + (8*(alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*MW2*Nc*
      SW*tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (10*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*tag[delmz]*tag[fer3])/
     (81*MZ2^2*Pi^(3/2)*SW2^2) - (5*(alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*
      tag[delmz]*tag[fer3])/(108*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*tag[delmz]*tag[fer3])/
     (27*MZ2*Pi^(3/2)*SW2^2) - (17*(alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*
      tag[delmz]*tag[fer3])/(108*MZ2*Pi^(3/2)*SW2^2) - 
    (10*(alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*tag[delmz]*tag[fer3])/
     (27*MZ2*Pi^(3/2)*SW2^2) - (11*(alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*
      tag[delmz]*tag[fer3])/(81*MZ2*Pi^(3/2)*SW2^2) - 
    (10*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*tag[delmz]*tag[fer3])/
     (81*MZ2*Pi^(3/2)*SW2^2) - (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*Nc*SW*
      tag[delmz]*tag[fer3])/(162*MW2*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (432*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      A0i[aa0, MB2]*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*A0i[aa0, MB2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^3) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (216*MZ2*Pi^(3/2)*SW2^3) - (5*(alfa^2)^(1/4)*CHD*CW2*MB*Nc*A0i[aa0, MB2]*
      tag[delmz]*tag[fer3])/(216*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*
      A0i[aa0, MB2]*tag[delmz]*tag[fer3])/(108*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*
      tag[fer3])/(108*MW2*Pi^(3/2)*SW2^2) + 
    (2*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*A0i[aa0, MB2]*tag[delmz]*
      tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^2) - (2*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*
      A0i[aa0, MB2]*tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (108*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      A0i[aa0, MB2]*tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) - 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3])/(432*MW2*Pi^(3/2)*SW2^3) + 
    (4*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^3) - 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^3) + 
    (37*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3])/(216*MZ2*Pi^(3/2)*SW2^3) - 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (216*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*
      A0i[aa0, MT2]*tag[delmz]*tag[fer3])/(27*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (17*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*
      SW*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/(108*MW2*Pi^(3/2)*SW2^2) + 
    (8*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^2) - 
    (10*(alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) - 
    (8*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (108*MZ2*Pi^(3/2)*SW2^2) + (10*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      A0i[aa0, MT2]*tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*
      A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/(3*MZ2^3*Pi^(3/2)*SW2^3) - 
    (2*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*A0i[aa0, MTA2]*tag[delmz]*
      tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2^3) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (24*MZ2*Pi^(3/2)*SW2^3) - (5*(alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MTA2]*
      tag[delmz]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/(12*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (12*MW2*Pi^(3/2)*SW2^2) + (2*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*
      A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/(3*MZ2^3*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (MZ2^2*Pi^(3/2)*SW2^2) - (2*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*
      A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (12*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/(MZ2*Pi^(3/2)*SW2^2) - 
    (13*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(48*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(6*MZ2^2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(3*MZ2*Pi^(3/2)*SW2^3) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(96*MW2*Pi^(3/2)*SW2^3) - 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(108*Pi^(3/2)*SW2^3) - (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*
      Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (54*MZ2^2*Pi^(3/2)*SW2^3) + (4*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^3) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(432*MW2*Pi^(3/2)*SW2^3) - 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(12*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(48*MW*Pi^(3/2)*SW*SW2^2) - 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(108*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(108*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(216*MW*Pi^(3/2)*SW*SW2^2) - 
    (7*(alfa^2)^(1/4)*CHD*MB*MW*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (24*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(3*MZ2*Pi^(3/2)*SW2^2) + 
    (7*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(24*MW2*Pi^(3/2)*SW2^2) - 
    (11*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(108*Pi^(3/2)*SW2^2) - (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*
      SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(54*Pi^(3/2)*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
      tag[fer3])/(54*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (11*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer3])/(108*MW2*Pi^(3/2)*SW2^2) - 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(432*Pi^(3/2)*SW2^3) - (17*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*
      Nc*SW*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (864*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*MW2^2*Nc*SW*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (27*MZ2^3*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (27*MZ2^2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*Nc*SW*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (54*MZ2^2*Pi^(3/2)*SW2^3) + (13*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (432*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^(3/2)*SW2^3) + 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(864*MW2*Pi^(3/2)*SW2^3) - 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(432*MW*Pi^(3/2)*SW*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(216*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(54*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(108*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(432*MW*Pi^(3/2)*SW*SW2^2) - 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(216*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*SW*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/(54*Pi^(3/2)*SW2^2) - 
    (17*(alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2^2) - 
    (2*(alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (2*(alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(216*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(54*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2^2) - 
    (37*(alfa^2)^(1/4)*CHD*CW2*MB*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(432*Pi^(3/2)*SW2^3) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(864*MW2*Pi^(3/2)*SW2^3) - 
    (4*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^3) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^3) - 
    (2*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^3) - 
    (47*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(432*MZ2*Pi^(3/2)*SW2^3) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(54*MZ2*Pi^(3/2)*SW2^3) + 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(864*MW2*Pi^(3/2)*SW2^3) + 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(432*MW*Pi^(3/2)*SW*SW2^2) - 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(216*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - 
    (7*(alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(54*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(432*MW*Pi^(3/2)*SW*SW2^2) - 
    (17*(alfa^2)^(1/4)*CHD*MB*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(216*Pi^(3/2)*SW2^2) - (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*Nc*
      SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*Pi^(3/2)*SW2^2) + 
    (7*(alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2^2) - 
    (8*(alfa^2)^(1/4)*CHD*MB*MT2*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^(3/2)*SW2^2) + 
    (10*(alfa^2)^(1/4)*CHD*MB*MT2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) + 
    (8*(alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) - 
    (4*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2^2) - 
    (7*(alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(216*MZ2*Pi^(3/2)*SW2^2) - 
    (10*(alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (4*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2^2) + 
    (17*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2^2) - 
    (11*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*
      tag[fer3])/(48*Pi^(3/2)*SW2^3) + (7*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*
      SW*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (96*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*MW2^2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MZ2^3*Pi^(3/2)*SW2^3) + (2*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*MW2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MZ2^2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (6*MZ2^2*Pi^(3/2)*SW2^3) - (19*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MZ2*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (96*MW2*Pi^(3/2)*SW2^3) + (7*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*Pi^(3/2)*SW*SW2^2) - (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (24*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2^2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Pi^(3/2)*SW*SW2^2) - (7*(alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (24*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (12*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*Pi^(3/2)*SW*SW2^2) - (5*(alfa^2)^(1/4)*CHD*MB*MW*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/(24*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*
      tag[fer3])/(2*Pi^(3/2)*SW2^2) + (7*(alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*
      SW*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (24*MW2*Pi^(3/2)*SW2^2) - (2*(alfa^2)^(1/4)*CHD*MB*MTA2*MW*MW2^2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MZ2^3*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*MW2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (MZ2^2*Pi^(3/2)*SW2^2) + (2*(alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*MW2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MZ2^2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MZ2^2*Pi^(3/2)*SW2^2) - (7*(alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (24*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/(MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*
      tag[fer3])/(2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, MTA2, MTA2]*
      tag[delmz]*tag[fer3])/(3*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MTA2, MTA2]*
      tag[delmz]*tag[fer3])/(24*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW2^2*tag[tadpole])/(MH2*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MZ2^2*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHD*MB*MZ2^2*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MH2]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CHD*MB*A0i[aa0, MH2]*
      tag[tadpole])/(32*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MW2]*tag[tadpole])/(4*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MW2]*tag[tadpole])/(16*MW*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW2*A0i[aa0, MW2]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2]*
      tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MZ2]*tag[tadpole])/(8*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MZ2]*tag[tadpole])/(32*MW*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MZ2*A0i[aa0, MZ2]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CHD*MB*MZ2*A0i[aa0, MZ2]*
      tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW2^2*tag[delmb]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHbox*MB*MZ2^2*tag[delmb]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmb]*tag[tadpole])/
     (8*MH2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*tag[delmb]*
      tag[tadpole])/(8*CW2*MH2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*tag[delmb]*tag[tadpole])/
     (4*MH2*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*tag[delmb]*
      tag[tadpole])/(16*CW2*MH2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*tag[delmb]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2^3*tag[delmb]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*MZ2*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*
      tag[delmb]*tag[tadpole])/(2*MH2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*tag[delmb]*tag[tadpole])/
     (4*CW2*MH2*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MH2]*
      tag[delmb]*tag[tadpole])/(8*MW*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*tag[delmb]*tag[tadpole])/
     (64*MW2*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*
      tag[delmb]*tag[tadpole])/(32*MZ2*Pi^(3/2)*SW2^2) + 
    (5*(alfa^2)^(1/4)*CHD*MB*A0i[aa0, MH2]*tag[delmb]*tag[tadpole])/
     (32*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MH2]*
      tag[delmb]*tag[tadpole])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MH2]*tag[delmb]*tag[tadpole])/
     (16*MW2*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmb]*tag[tadpole])/(16*MH2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (32*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmb]*tag[tadpole])/(16*MZ2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MZ2*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHbox*MB*MW2*
      A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2]*
      tag[delmb]*tag[tadpole])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW2^2*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHD*MB*MW2^2*
      A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (4*MH2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmb]*tag[tadpole])/(8*MW2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MZ2*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(32*CW2*MH2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (64*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(32*MZ2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (16*CW2*MH2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (8*CW2*MH2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(16*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmw]*tag[tadpole])/
     (8*MH2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*
      tag[delmw]*tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*tag[delmw]*tag[tadpole])/
     (8*MH2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2^2*SW*
      tag[delmw]*tag[tadpole])/(16*MH2*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2^3*tag[delmw]*tag[tadpole])/
     (MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^3*
      tag[delmw]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*MZ2*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*MZ2*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MZ2^2*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      tag[delmw]*tag[tadpole])/(8*MH2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*tag[delmw]*tag[tadpole])/
     (2*MH2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*tag[delmw]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*tag[delmw]*tag[tadpole])/
     (8*MH2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MZ2^2*SW*tag[delmw]*
      tag[tadpole])/(16*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2^2*SW*tag[delmw]*tag[tadpole])/
     (4*MH2*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*MB*MW2^2*tag[delmw]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2^2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW2^3*tag[delmw]*
      tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2^3*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW2*MZ2*
      tag[delmw]*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW2*MZ2*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MW*MW2*SW*tag[delmw]*tag[tadpole])/
     (2*MH2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHbox*MB*MW*MZ2^2*SW*tag[delmw]*
      tag[tadpole])/(4*MH2*MW2*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHbox*MB*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MH2]*
      tag[delmw]*tag[tadpole])/(64*MW2*Pi^(3/2)*SW2^3) - 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (32*MZ2*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MH2]*
      tag[delmw]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (4*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*
      A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/(64*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmw]*
      tag[tadpole])/(16*MW2*Pi^(3/2)*SW2^2) - 
    (9*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (32*MZ2*Pi^(3/2)*SW2^2) - (5*(alfa^2)^(1/4)*CHD*MB*A0i[aa0, MH2]*
      tag[delmw]*tag[tadpole])/(32*MW*Pi^(3/2)*SW*SW2) - 
    (5*(alfa^2)^(1/4)*CHbox*CW2*MB*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (8*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MH2]*
      tag[delmw]*tag[tadpole])/(4*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (16*MW2*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(16*MH2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (32*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(16*MZ2*Pi^(3/2)*SW2^3) - 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*A0i[aa0, MW2]*tag[delmw]*
      tag[tadpole])/(8*MH2*MZ2*Pi^(3/2)*SW2^3) - 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW2*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2^2) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2^2) + (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW2^2*
      A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*
      SW2^2) - (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*A0i[aa0, MW2]*tag[delmw]*
      tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (16*MH2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/(4*MH2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (32*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/(8*MW2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (16*MZ2*Pi^(3/2)*SW2^2) - (9*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*
      A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/(8*MH2*MZ2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW2*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHbox*MB*MW2^2*
      A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW2^2*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/(4*MH2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MW*SW*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (8*MW2*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(16*MH2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (64*MW2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(32*MZ2*Pi^(3/2)*SW2^3) + 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*A0i[aa0, MZ2]*tag[delmw]*
      tag[tadpole])/(32*MH2*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (32*MW*Pi^(3/2)*SW*SW2^2) + (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW2*
      A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/(16*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MZ2*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2^2) - (9*(alfa^2)^(1/4)*CHD*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/(16*MH2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (64*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/(16*MW2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (32*MZ2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*
      A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/(32*MH2*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*A0i[aa0, MZ2]*tag[delmw]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (32*MW*Pi^(3/2)*SW*SW2) - (3*(alfa^2)^(1/4)*CHbox*MB*MW2*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHD*MB*MW2*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(16*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CHbox*MB*MZ2*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHbox*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/(16*MW2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHbox*MB*MW*MZ2*SW*A0i[aa0, MZ2]*tag[delmw]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*tag[delmz]*tag[tadpole])/
     (8*MH2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2^2*SW*
      tag[delmz]*tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*tag[delmz]*tag[tadpole])/
     (8*MH2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2^2*SW*
      tag[delmz]*tag[tadpole])/(16*MH2*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2^3*
      tag[delmz]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW2^3*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW2*MZ2*
      tag[delmz]*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MZ2^2*tag[delmz]*tag[tadpole])/
     (2*MH2*MW*Pi^(3/2)*SW*SW2^2) - ((alfa^2)^(1/4)*CHD*CW2*MB*MZ2^2*
      tag[delmz]*tag[tadpole])/(8*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MW2*SW*tag[delmz]*tag[tadpole])/
     (2*MH2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHD*MB*MW*MW2^2*SW*tag[delmz]*
      tag[tadpole])/(2*MH2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MW*MZ2*SW*tag[delmz]*tag[tadpole])/
     (4*MH2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2^2*SW*
      tag[delmz]*tag[tadpole])/(4*MH2*MW2*Pi^(3/2)*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmz]*tag[tadpole])/
     (64*MW2*Pi^(3/2)*SW2^3) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MH2]*tag[delmz]*tag[tadpole])/(32*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MH2]*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2^2) + (5*(alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MH2]*tag[delmz]*tag[tadpole])/(32*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MH2]*tag[delmz]*
      tag[tadpole])/(16*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MH2]*tag[delmz]*tag[tadpole])/
     (16*MZ2*Pi^(3/2)*SW2^2) + (5*(alfa^2)^(1/4)*CHbox*CW2*MB*A0i[aa0, MH2]*
      tag[delmz]*tag[tadpole])/(8*MW*Pi^(3/2)*SW*SW2) - 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (16*MH2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmz]*tag[tadpole])/(32*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (16*MZ2*Pi^(3/2)*SW2^3) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MW2*SW*
      A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/(8*MH2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (16*MW*Pi^(3/2)*SW*SW2^2) + (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW2*
      A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/(2*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW2^2*A0i[aa0, MW2]*tag[delmz]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW2^2*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/(4*MH2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (8*MW2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MW2]*
      tag[delmz]*tag[tadpole])/(8*MZ2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*MW2*SW*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (4*MH2*MZ2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/(16*MH2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (64*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW*SW*A0i[aa0, MZ2]*
      tag[delmz]*tag[tadpole])/(32*MZ2*Pi^(3/2)*SW2^3) - 
    (3*(alfa^2)^(1/4)*CHD*CW2*MB*MW*MZ2*SW*A0i[aa0, MZ2]*tag[delmz]*
      tag[tadpole])/(32*MH2*MW2*Pi^(3/2)*SW2^3) - 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW2*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2^2) + ((alfa^2)^(1/4)*CHD*CW2*MB*MW2*
      A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/(32*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MZ2*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*Pi^(3/2)*SW*SW2^2) + (3*(alfa^2)^(1/4)*CHD*CW2*MB*MZ2*
      A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/(16*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (8*MH2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHbox*CW2*MB*MW*SW*
      A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/(16*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MW*SW*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (16*MZ2*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHbox*CW2*MB*MW*MZ2*SW*
      A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*Nc*A0i[aa0, MB2]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHD*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[fer3]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHD*MB*MT2*Nc*A0i[aa0, MT2]*
      tag[fer3]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*A0i[aa0, MTA2]*tag[fer3]*tag[tadpole])/
     (MH2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHD*MB*MTA2*A0i[aa0, MTA2]*
      tag[fer3]*tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*Nc*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2^2) + 
    (3*(alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CHbox*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW2*Nc*A0i[aa0, MB2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MB2*MW2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MB2*MW*Nc*SW*A0i[aa0, MB2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*MH2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MT2*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*MH2*MZ2*Pi^(3/2)*SW2^2) + 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(8*MH2*MW2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MZ2*Pi^(3/2)*SW2^3) - 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(MH2*MW*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*CW2*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2^2) + 
    ((alfa^2)^(1/4)*CHbox*CW2*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmz]*
      tag[fer3]*tag[tadpole])/(2*MH2*MW2*Pi^(3/2)*SW2^2) - 
    ((alfa^2)^(1/4)*CHD*MB*MTA2*MW*SW*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(2*MH2*MZ2*Pi^(3/2)*SW2^2) - 
    (Sqrt[alfa]*CHD*MB*MW2*tag[zetaE])/(24*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[zetaE])/(12*MW*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2*SW2*tag[zetaE])/(6*MW*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*tag[zetaE])/(16*MW*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaE])/
     (8*MW*MZ2*Pi^(3/2)*SW) + (7*Sqrt[alfa]*CHbox*MB*MW2*SW2*Log[\[Mu]^2/MW2]*
      tag[zetaE])/(4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHD*MB*MW2*Nc*
      Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(27*MW*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHD*MB*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
     (27*MW*MZ2*Pi^(3/2)*SW) - (4*Sqrt[alfa]*CHbox*MB*MW2*Nc*SW2*
      Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(27*MW*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MT2^3*tag[zetaMB])/(32*MW*(MT2 - MW2)^2*Pi^(3/2)*
      SW) + (73*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*tag[zetaMB])/
     (144*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (103*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MW2^3*tag[zetaMB])/
     (144*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW) + (5*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*tag[zetaMB])/
     (18*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CHbox*MB*MW2^4*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*
      SW) + (11*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (11*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2*tag[zetaMB])/(144*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (11*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (5*Sqrt[alfa]*CHD*MB*MT2^3*tag[zetaMB])/(128*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*
      SW2) - (5*Sqrt[alfa]*CHD*MB*MT2^2*MW2*tag[zetaMB])/
     (72*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (29*Sqrt[alfa]*CHD*MB*MT2*MW2^2*tag[zetaMB])/(1152*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MW2^3*tag[zetaMB])/
     (18*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2^2*
      Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHD*MB*MT2*MW2^4*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MW2^5*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*
      SW*SW2) - (5*Sqrt[alfa]*CHD*MB*MT2^3*MW2*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (17*Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW*SW2) - (83*Sqrt[alfa]*CHD*MB*MT2*MW2^3*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^4*tag[zetaMB])/(36*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*
      SW2) - (11*Sqrt[alfa]*CHD*MB*MT2^2*MZ2*tag[zetaMB])/
     (384*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (11*Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*tag[zetaMB])/(192*MW*(MT2 - MW2)^2*
      Pi^(3/2)*SW*SW2) - (11*Sqrt[alfa]*CHD*MB*MW2^2*MZ2*tag[zetaMB])/
     (384*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^3*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (7*Sqrt[alfa]*CHD*MB*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (3*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^4*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (7*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (7*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (19*Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (19*Sqrt[alfa]*CHD*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (19*Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^4*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^5*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (7*Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (7*Sqrt[alfa]*CHD*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (64*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MH2*tag[tadpole]*tag[zetaMB])/(16*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2*tag[tadpole]*tag[zetaMB])/(8*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2^2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MZ2*tag[tadpole]*tag[zetaMB])/(16*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (8*CW2*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^2*MZ2^2*
      tag[tadpole]*tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MW2^2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CHD*MB*MH2*tag[tadpole]*tag[zetaMB])/
     (64*MW*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*tag[tadpole]*
      tag[zetaMB])/(8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2^2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2*MW2*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MW2^2*tag[tadpole]*
      tag[zetaMB])/(16*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MH2*MW2*tag[tadpole]*tag[zetaMB])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*MW2*
      tag[tadpole]*tag[zetaMB])/(8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MT2^2*MW2*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*tag[tadpole]*tag[zetaMB])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2^2*
      tag[tadpole]*tag[zetaMB])/(4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MT2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^3*
      tag[tadpole]*tag[zetaMB])/(8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^4*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^4*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^4*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^5*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^5*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MZ2*tag[tadpole]*tag[zetaMB])/(64*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (32*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*
      tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*MZ2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^3*MZ2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2^2*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*Pi^(3/2)*SW) + (3*Sqrt[alfa]*CHD*MB*MH2*Log[\[Mu]^2/MH2]*
      tag[tadpole]*tag[zetaMB])/(64*MW*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2*Log[\[Mu]^2/MH2]*tag[tadpole]*
      tag[zetaMB])/(4*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHD*MB*MH2*MT2*MW2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHD*MB*MH2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MH2*MW2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MZ2*Pi^(3/2)*SW*SW2) + (5*Sqrt[alfa]*CHbox*MB*MH2*MT2^2*MW2*
      Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/(8*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MH2*MT2^2*MW2*Log[\[Mu]^2/MH2]*
      tag[tadpole]*tag[zetaMB])/(4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MT2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*
      tag[zetaMB])/(4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MH2*MT2*MW2^2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (5*Sqrt[alfa]*CHbox*MB*MH2*MW2^3*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MH2*MW2^3*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (4*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHbox*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*Pi^(3/2)*SW*SW2) + (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*MZ2*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*
      Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*MZ2*
      Pi^(3/2)*SW*SW2) - (3*Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(8*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2*MW2^4*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^5*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^5*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHbox*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*Pi^(3/2)*SW) - (3*Sqrt[alfa]*CHbox*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(8*CW2*MH2*MW*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MW2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (8*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (64*MW*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*CW2*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2*MW2*MZ2*
      Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/(16*MW*(MT2 - MW2)^2*Pi^(3/2)*
      SW*SW2) + (3*Sqrt[alfa]*CHbox*MB*MT2^2*MW2*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MT2^2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHD*MB*MT2*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(8*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MW2^3*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHD*MB*MW2^3*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (16*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MT2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (3*Sqrt[alfa]*CHbox*MB*MT2*MW2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (3*Sqrt[alfa]*CHbox*MB*MW2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*CHbox*MB*MT2^4*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MT2^3*MW2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Pi^(3/2)*SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^4*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CHD*MB*MT2^4*MW2*Nc*
      tag[fer3]*tag[tadpole]*tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*
      SW*SW2) - (Sqrt[alfa]*CHD*MB*MT2^3*MW2^2*Nc*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Nc*tag[fer3]*tag[tadpole]*tag[zetaMB])/
     (2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^4*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (2*Sqrt[alfa]*CHbox*MB*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CHbox*MB*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(8*MH2*MW*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^4*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*(MT2 - MW2)^2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) - 
    (Sqrt[alfa]*CHD*MB*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2) + 
    (Sqrt[alfa]*CHD*MB*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(2*MH2*MW*(MT2 - MW2)^2*MZ2*Pi^(3/2)*SW*SW2)))/
  (8*MW*Sqrt[Pi]*SW) - (Sqrt[alfa]*bet^3*MB*MH*Nc*
   ((CHD*MW2*(-2*MW2 + MZ2)*SW2)/(alfa*Pi) - (4*CHbox*MW2*MZ2*SW2^2)/
     (alfa*Pi))*((11*(alfa^2)^(3/4)*MB*MB2)/(36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*
      SW2) - (11*(alfa^2)^(3/4)*MB*MH2)/(144*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*
      SW2) - ((alfa^2)^(3/4)*MB*MB2*MW2)/(9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MH2*MW2)/(36*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*
      SW2) + (13*(alfa^2)^(3/4)*MB*MB2*MZ2)/(72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) - (13*(alfa^2)^(3/4)*MB*MH2*MZ2)/(288*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MB2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MB2])/(72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MB2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MB2])/(16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*A0i[aa0, MB2])/(36*MB2*(4*MB2 - MH2)*MW*MZ2*
      Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MB2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2*A0i[aa0, MB2])/(288*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MH2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2])/(4*(4*MB2 - MH2)*MW*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MT2])/
     (16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MT2])/(8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MT2])/(32*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MT2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*A0i[aa0, MT2])/(32*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2])/(16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*A0i[aa0, MW2])/(32*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2])/(72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*A0i[aa0, MZ2])/(36*MB2*(4*MB2 - MH2)*MW*MZ2*
      Sqrt[Pi]*SW*SW2) + (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2*A0i[aa0, MZ2])/(288*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MH2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[bb0, MB2, MB2, MH2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (11*(alfa^2)^(3/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (288*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (288*MB2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*B0i[bb0, MB2, MT2, MW2])/
     (32*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MT2, MW2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MH2, MB2, MB2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MH2, MH2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MB2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*B0i[dbb0, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*B0i[dbb0, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2^2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2^2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (17*(alfa^2)^(3/4)*MB*MB2*MH2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (9*(alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MH2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (9*(alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MH2, MH2])/
     (64*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MW2, MW2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (9*(alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MB2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (6*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*(alfa^2)^(3/4)*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (48*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - (11*(alfa^2)^(3/4)*MB*tag[delmb])/
     (144*MW*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MW2*tag[delmb])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2) - (13*(alfa^2)^(3/4)*MB*MZ2*tag[delmb])/
     (288*MW*MW2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MB2]*
      tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MB2]*tag[delmb])/(16*MW*MW2*Sqrt[Pi]*SW*
      SW2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MB2]*tag[delmb])/
     (36*MB2*MW*MZ2*Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MB2]*
      tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2]*tag[delmb])/
     (16*MB2*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2]*
      tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MT2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmb])/(16*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MW2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2]*tag[delmb])/
     (36*MB2*MW*MZ2*Sqrt[Pi]*SW*SW2) + (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MH2*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (36*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[delmb])/(36*MB2*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MZ2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    (17*(alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (288*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2^2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2]*
      tag[delmb])/(32*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MT2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (16*MB2*MW*Sqrt[Pi]*SW*SW2) + (25*(alfa^2)^(3/4)*MB*tag[delmw])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2*tag[delmw])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (7*(alfa^2)^(3/4)*MB*MW2*tag[delmw])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MZ2*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmw])/(6*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw])/(8*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2]*tag[delmw])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (17*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw])/(48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (3*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (25*(alfa^2)^(3/4)*MB*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz])/
     (144*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^3*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*tag[delmz])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2*tag[delmz])/
     (72*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmz])/(32*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*A0i[aa0, MW2]*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmz])/(6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmz])/(24*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2]*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmz])/(96*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2^2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (96*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^3*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (17*(alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmw]*tag[fer1])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, 0]*
      tag[delmw]*tag[fer1])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*
      tag[fer1])/(18*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*tag[delmz]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (11*(alfa^2)^(3/4)*MB*Nc*tag[delmz]*tag[fer1])/
     (648*MW*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*tag[delmz]*
      tag[fer1])/(162*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*tag[delmz]*tag[fer1])/
     (324*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer1])/(8*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*Nc*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MH2, MB2, MB2]*tag[fer3])/(4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MB2*MH2*Nc*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MTA2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MTA2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^3*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MTA2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MTA2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MTA2^2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MTA2^2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*tag[delmw]*tag[fer3])/(36*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*
      tag[fer3])/(18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*Nc*tag[delmw]*tag[fer3])/(36*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*Nc*tag[delmw]*tag[fer3])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MT2*Nc*tag[delmw]*
      tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MT2*Nc*tag[delmw]*
      tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2^2*
      B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MT2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MT2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(12*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz]*tag[fer3])/
     (12*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2*MW2^2*tag[delmz]*
      tag[fer3])/(3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*MW2*tag[delmz]*tag[fer3])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*
      tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MTA2*tag[delmz]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmz]*
      tag[fer3])/(6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*Nc*tag[delmz]*tag[fer3])/
     (324*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*MW2^2*Nc*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    (4*(alfa^2)^(3/4)*MB*MT2*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*Nc*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MT2*MW2*Nc*
      tag[delmz]*tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (81*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (5*(alfa^2)^(3/4)*MB*MB2*Nc*tag[delmz]*
      tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*(alfa^2)^(3/4)*MB*MT2*Nc*tag[delmz]*tag[fer3])/
     (216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*MW2*Nc*tag[delmz]*
      tag[fer3])/(162*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (4*(alfa^2)^(3/4)*MB*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (17*(alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MTA2]*
      tag[delmz]*tag[fer3])/(2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (5*(alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (7*(alfa^2)^(3/4)*MB*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer3])/(48*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*Nc*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*MW2^2*Nc*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (17*(alfa^2)^(3/4)*MB*MB2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*(alfa^2)^(3/4)*MB*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - (4*(alfa^2)^(3/4)*MB*MT2*MW2^2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MT2*MW2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (2*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2*MW2^2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*MW2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*tag[delmb]*
      tag[tadpole])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MZ2^2*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb]*
      tag[tadpole])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (3*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MZ2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(8*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmw]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(16*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (3*(alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmz]*tag[tadpole])/(8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (16*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3]*tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[zetaE])/
     (12*MW*Sqrt[Pi]*SW) - (7*alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[zetaE])/
     (8*MW*Sqrt[Pi]*SW) + (2*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(27*MW*Sqrt[Pi]*SW) + (73*alfa^(3/2)*MB*MT2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*tag[zetaMB])/(64*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*
      SW2) - (103*alfa^(3/2)*MB*MT2*MW2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^2*MW2*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*
      SW*SW2) + (5*alfa^(3/2)*MB*MT2*MW2^2*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*
      SW2) - (11*alfa^(3/2)*MB*MT2*MZ2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^2*MZ2*tag[zetaMB])/
     (576*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MW2*MZ2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*
      SW2) + (3*alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*tag[tadpole]*tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MW2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*
      tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2)))/(16*MW*MZ2*Sqrt[Pi]*SW*SW2)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((alfas*CHG*MB2*MH*(30*Sqrt[1 - (4*MB2)/MH2] + 46*(1 - (4*MB2)/MH2)^(3/2) - 
      4*(1 - (4*MB2)/MH2)*Pi^2 + 15*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
         (1 + Sqrt[1 - (4*MB2)/MH2])] + 2*(1 - (4*MB2)/MH2)*
       Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
      7*(1 - (4*MB2)/MH2)^2*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
         (1 + Sqrt[1 - (4*MB2)/MH2])] - 12*(1 - (4*MB2)/MH2)*
       Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]^2 - 
      24*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2] + 16*(1 - (4*MB2)/MH2)*
       Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
       Log[MB2/MH2] + 48*(1 - (4*MB2)/MH2)^(3/2)*Log[\[Mu]/MH] - 
      24*(1 - (4*MB2)/MH2)*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
         (1 + Sqrt[1 - (4*MB2)/MH2])^2] + 48*(1 - (4*MB2)/MH2)*
       PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]))/
    (8*Pi^2) + MH*MH2*
    ((MB2*(-(alfa*CHWB*CW2*SW) + alfa*CW*(CHB*CW2 + CHW*SW2))*
       (30*Sqrt[1 - (4*MB2)/MH2] + 46*(1 - (4*MB2)/MH2)^(3/2) - 
        4*(1 - (4*MB2)/MH2)*Pi^2 + 15*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])] + 2*(1 - (4*MB2)/MH2)*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
        7*(1 - (4*MB2)/MH2)^2*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])] - 12*(1 - (4*MB2)/MH2)*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]^2 - 
        24*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2] + 16*(1 - (4*MB2)/MH2)*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
         Log[MB2/MH2] + 48*(1 - (4*MB2)/MH2)^(3/2)*Log[\[Mu]/MH] - 
        24*(1 - (4*MB2)/MH2)*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
           (1 + Sqrt[1 - (4*MB2)/MH2])^2] + 48*(1 - (4*MB2)/MH2)*
         PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])]))/(96*CW*MH2*Pi^2) - 
     (alfa*MB2*(2*(CHB - CHW)*CW*SW + CHWB*(CW2 - SW2))*(3*CW2 - SW2)*
       (2*Sqrt[1 - (4*MB2)/MH2]*(-9 + 7*(1 - (4*MB2)/MH2) - 
          24*(-1 + MZ2/MH2)) + Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])]*(-9 + 10*(1 - (4*MB2)/MH2) + 
          7*(1 - (4*MB2)/MH2)^2 + 8*(2 - (4*MB2)/MH2)*(-1 + MZ2/MH2) + 
          32*(-1 + MZ2/MH2)^2 + 16*(-1 + MZ2/MH2)*(-1 + (4*MB2)/MH2 + 
            MZ2/MH2)*(Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[
                1 - (4*MB2)/MH2])] - 2*Log[1 - ((1 - Sqrt[1 - (4*MB2)/MH2])*
                 (1 - Sqrt[1 - (4*MB2)/MZ2]))/((1 + Sqrt[1 - (4*MB2)/MH2])*
                 (1 + Sqrt[1 - (4*MB2)/MZ2]))])) - 16*(-1 + MZ2/MH2)*
         ((2*Sqrt[1 - (4*MB2)/MZ2]*MZ2)/MH2 + (-1 + (4*MB2)/MH2 + MZ2/MH2)*
           Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])])*
         Log[(Sqrt[1 - (4*MB2)/MH2] - Sqrt[1 - (4*MB2)/MZ2])/
           (Sqrt[1 - (4*MB2)/MH2] + Sqrt[1 - (4*MB2)/MZ2])] + 
        (8*(-1 + MZ2/MH2)*(-1 + (4*MB2)/MH2 + MZ2/MH2)*
          (2*Pi^2 - 3*(-Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[
                   1 - (4*MB2)/MH2])] + Log[(1 - Sqrt[1 - (4*MB2)/MZ2])/
                (1 + Sqrt[1 - (4*MB2)/MZ2])])^2 - 
           6*PolyLog[2, ((1 - Sqrt[1 - (4*MB2)/MH2])*(1 - Sqrt[
                 1 - (4*MB2)/MZ2]))/((1 + Sqrt[1 - (4*MB2)/MH2])*(1 + 
                Sqrt[1 - (4*MB2)/MZ2]))] - 6*PolyLog[2, 
             ((1 - Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MZ2]))/
              ((1 + Sqrt[1 - (4*MB2)/MH2])*(1 - Sqrt[1 - (4*MB2)/MZ2]))]))/
         3))/(768*CW*MH2*Pi^2*SW) + ((alfa + 12*alfas)*CHWB*CW2*MB2*SW*
       (-6*Sqrt[1 - (4*MB2)/MH2] + 74*(1 - (4*MB2)/MH2)^(3/2) - 
        3*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] - 
        34*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])] + 13*(1 - (4*MB2)/MH2)^2*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
        24*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
            (1 + Sqrt[1 - (4*MB2)/MH2])]^2 + 24*(1 - (4*MB2)/MH2)^2*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]^2 - 
        64*(1 - (4*MB2)/MH2)^(3/2)*Log[Sqrt[1 - (4*MB2)/MH2]] + 
        32*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]] + 
        32*(1 - (4*MB2)/MH2)^2*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]] + 
        24*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2] - 24*(1 - (4*MB2)/MH2)*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
         Log[MB2/MH2] - 24*(1 - (4*MB2)/MH2)^2*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
         Log[MB2/MH2] + 48*(1 - (4*MB2)/MH2)^(3/2)*Log[\[Mu]/MH] + 
        16*(1 - (4*MB2)/MH2)*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
           (1 + Sqrt[1 - (4*MB2)/MH2])^2] + 16*(1 - (4*MB2)/MH2)^2*
         PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/(1 + Sqrt[1 - (4*MB2)/MH2])^
            2] + 32*(1 + (1 - (4*MB2)/MH2)^2 - (4*MB2)/MH2)*
         PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])] + 8*(1 - (4*MB2)/MH2)^(3/2)*
         (-4 + 3*Log[MB2/MH2] - 6*Log[\[Mu]/MH])*tag[delmb]))/
      (192*CW*MH2*Pi^2*SW2)))*tag[QEDxQCD] + 
 (bet^3*CHWB*CW*MB*MH*MW*Nc*((11*(alfa^2)^(3/4)*MB*MB2)/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - (11*(alfa^2)^(3/4)*MB*MH2)/
     (144*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*MW2)/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MH2*MW2)/
     (36*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (13*(alfa^2)^(3/4)*MB*MB2*MZ2)/(72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (13*(alfa^2)^(3/4)*MB*MH2*MZ2)/(288*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MB2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MB2])/(72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MB2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MB2])/(16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*A0i[aa0, MB2])/(36*MB2*(4*MB2 - MH2)*MW*MZ2*
      Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MB2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2*A0i[aa0, MB2])/(288*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MH2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2])/(4*(4*MB2 - MH2)*MW*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MT2])/
     (16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MT2])/(8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MT2])/(32*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MT2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*A0i[aa0, MT2])/(32*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2])/(16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*A0i[aa0, MW2])/(32*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2])/(72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*A0i[aa0, MZ2])/(36*MB2*(4*MB2 - MH2)*MW*MZ2*
      Sqrt[Pi]*SW*SW2) + (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2*A0i[aa0, MZ2])/(288*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MH2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[bb0, MB2, MB2, MH2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (11*(alfa^2)^(3/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (288*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (288*MB2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*B0i[bb0, MB2, MT2, MW2])/
     (32*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MT2, MW2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MH2, MB2, MB2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MH2, MH2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MB2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*B0i[dbb0, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*B0i[dbb0, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2^2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2^2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (17*(alfa^2)^(3/4)*MB*MB2*MH2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (9*(alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MH2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (9*(alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MH2, MH2])/
     (64*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MW2, MW2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (9*(alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MB2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (6*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*(alfa^2)^(3/4)*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (48*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - (11*(alfa^2)^(3/4)*MB*tag[delmb])/
     (144*MW*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MW2*tag[delmb])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2) - (13*(alfa^2)^(3/4)*MB*MZ2*tag[delmb])/
     (288*MW*MW2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MB2]*
      tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MB2]*tag[delmb])/(16*MW*MW2*Sqrt[Pi]*SW*
      SW2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MB2]*tag[delmb])/
     (36*MB2*MW*MZ2*Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MB2]*
      tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2]*tag[delmb])/
     (16*MB2*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2]*
      tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MT2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmb])/(16*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MW2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2]*tag[delmb])/
     (36*MB2*MW*MZ2*Sqrt[Pi]*SW*SW2) + (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MH2*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (36*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[delmb])/(36*MB2*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MZ2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    (17*(alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (288*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2^2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2]*
      tag[delmb])/(32*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MT2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (16*MB2*MW*Sqrt[Pi]*SW*SW2) + (25*(alfa^2)^(3/4)*MB*tag[delmw])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2*tag[delmw])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (7*(alfa^2)^(3/4)*MB*MW2*tag[delmw])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MZ2*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmw])/(6*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw])/(8*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2]*tag[delmw])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (17*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw])/(48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (3*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (25*(alfa^2)^(3/4)*MB*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz])/
     (144*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^3*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*tag[delmz])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2*tag[delmz])/
     (72*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmz])/(32*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*A0i[aa0, MW2]*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmz])/(6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmz])/(24*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2]*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmz])/(96*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2^2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (96*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^3*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (17*(alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmw]*tag[fer1])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, 0]*
      tag[delmw]*tag[fer1])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*
      tag[fer1])/(18*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*tag[delmz]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (11*(alfa^2)^(3/4)*MB*Nc*tag[delmz]*tag[fer1])/
     (648*MW*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*tag[delmz]*
      tag[fer1])/(162*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*tag[delmz]*tag[fer1])/
     (324*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer1])/(8*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*Nc*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MH2, MB2, MB2]*tag[fer3])/(4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MB2*MH2*Nc*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MTA2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MTA2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^3*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MTA2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MTA2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MTA2^2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MTA2^2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*tag[delmw]*tag[fer3])/(36*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*
      tag[fer3])/(18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*Nc*tag[delmw]*tag[fer3])/(36*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*Nc*tag[delmw]*tag[fer3])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MT2*Nc*tag[delmw]*
      tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MT2*Nc*tag[delmw]*
      tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2^2*
      B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MT2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MT2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(12*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz]*tag[fer3])/
     (12*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2*MW2^2*tag[delmz]*
      tag[fer3])/(3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*MW2*tag[delmz]*tag[fer3])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*
      tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MTA2*tag[delmz]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmz]*
      tag[fer3])/(6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*Nc*tag[delmz]*tag[fer3])/
     (324*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*MW2^2*Nc*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    (4*(alfa^2)^(3/4)*MB*MT2*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*Nc*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MT2*MW2*Nc*
      tag[delmz]*tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (81*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (5*(alfa^2)^(3/4)*MB*MB2*Nc*tag[delmz]*
      tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*(alfa^2)^(3/4)*MB*MT2*Nc*tag[delmz]*tag[fer3])/
     (216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*MW2*Nc*tag[delmz]*
      tag[fer3])/(162*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (4*(alfa^2)^(3/4)*MB*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (17*(alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MTA2]*
      tag[delmz]*tag[fer3])/(2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (5*(alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (7*(alfa^2)^(3/4)*MB*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer3])/(48*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*Nc*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*MW2^2*Nc*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (17*(alfa^2)^(3/4)*MB*MB2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*(alfa^2)^(3/4)*MB*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - (4*(alfa^2)^(3/4)*MB*MT2*MW2^2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MT2*MW2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (2*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2*MW2^2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*MW2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*tag[delmb]*
      tag[tadpole])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MZ2^2*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb]*
      tag[tadpole])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (3*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MZ2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(8*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmw]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(16*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (3*(alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmz]*tag[tadpole])/(8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (16*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3]*tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[zetaE])/
     (12*MW*Sqrt[Pi]*SW) - (7*alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[zetaE])/
     (8*MW*Sqrt[Pi]*SW) + (2*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(27*MW*Sqrt[Pi]*SW) + (73*alfa^(3/2)*MB*MT2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*tag[zetaMB])/(64*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*
      SW2) - (103*alfa^(3/2)*MB*MT2*MW2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^2*MW2*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*
      SW*SW2) + (5*alfa^(3/2)*MB*MT2*MW2^2*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*
      SW2) - (11*alfa^(3/2)*MB*MT2*MZ2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^2*MZ2*tag[zetaMB])/
     (576*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MW2*MZ2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*
      SW2) + (3*alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*tag[tadpole]*tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MW2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*
      tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2)))/(4*Sqrt[alfa]*Pi^(3/2)) + 
 (Sqrt[alfa]*bet^3*MB*MH*Nc*((2*(alfa^2)^(1/4)*CHWB*MB*MW2)/(9*MZ*Pi^(3/2)) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MW2^2)/(9*MZ*MZ2*Pi^(3/2)) + 
    (7*(alfa^2)^(1/4)*CHWB*MB*MZ2)/(12*MZ*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHB*MB*MW)/(12*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CHW*MB*MW)/(4*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MW2^2)/(3*MZ2^2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MW*MW2^2)/(3*MZ2^2*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHB*MB*MW*MW2)/(3*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MW*MW2)/(3*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2)/(4*MW2*Pi^(3/2)*SW) + 
    (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW)/(72*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MW2)/(3*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MZ)/(2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2)/(36*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ)/(2*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2)/(144*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MZ2)/(24*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*SW)/(2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHW*MB*MW*SW)/(2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW)/(2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2)/(36*CW2*Pi^(3/2)) - 
    (2*(alfa^2)^(1/4)*CHB*MB*MW*SW2)/(9*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MW*SW2)/(9*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2)/(9*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2)/(9*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW2)/(9*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MB2])/(24*MB2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MB2])/(9*MB2*MZ*Pi^(3/2)) + 
    (2*(alfa^2)^(1/4)*CHWB*MB*MW2^2*A0i[aa0, MB2])/(9*MB2*MZ*MZ2*Pi^(3/2)) + 
    (5*(alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MB2])/(36*MB2*MZ*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*A0i[aa0, MB2])/(12*MB2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MW*A0i[aa0, MB2])/(36*MB2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*MW2^2*A0i[aa0, MB2])/(9*MB2*MZ2^2*Pi^(3/2)*
      SW) + ((alfa^2)^(1/4)*CHW*MB*MW*MW2^2*A0i[aa0, MB2])/
     (9*MB2*MZ2^2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MW*MW2*A0i[aa0, MB2])/
     (9*MB2*MZ2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*A0i[aa0, MB2])/
     (36*MB2*MW2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MB2])/
     (18*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*A0i[aa0, MB2])/
     (16*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MB2])/
     (8*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MB2])/
     (4*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MB2])/
     (12*MB2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*
      A0i[aa0, MB2])/(36*MB2*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*A0i[aa0, MB2])/
     (36*MB2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MB2])/
     (24*MB2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2*
      A0i[aa0, MB2])/(144*CW2*MB2*Pi^(3/2)) - 
    (2*(alfa^2)^(1/4)*CHB*MB*MW*SW2*A0i[aa0, MB2])/(9*MB2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MW*SW2*A0i[aa0, MB2])/(9*MB2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*A0i[aa0, MB2])/
     (9*MB2*MZ2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2*
      A0i[aa0, MB2])/(9*MB2*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW2*A0i[aa0, MB2])/
     (9*MB2*MW2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MH2])/
     (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MH2])/
     (8*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHW*MB*MW*A0i[aa0, MT2])/
     (2*MB2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MT2])/
     (8*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MT2])/
     (16*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*A0i[aa0, MT2])/
     (16*MB2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MT2])/
     (8*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MT2*A0i[aa0, MT2])/
     (8*MB2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MT2])/
     (4*MB2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHW*MB*MW*A0i[aa0, MW2])/
     (2*MB2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/
     (8*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/
     (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*A0i[aa0, MW2])/
     (16*MB2*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MW2])/
     (8*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MT2*A0i[aa0, MW2])/
     (8*MB2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MW2])/
     (4*MB2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/
     (24*MB2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MZ2])/
     (9*MB2*MZ*Pi^(3/2)) - (2*(alfa^2)^(1/4)*CHWB*MB*MW2^2*A0i[aa0, MZ2])/
     (9*MB2*MZ*MZ2*Pi^(3/2)) - (5*(alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MZ2])/
     (36*MB2*MZ*Pi^(3/2)) - ((alfa^2)^(1/4)*CHB*MB*MW*A0i[aa0, MZ2])/
     (12*MB2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MW*A0i[aa0, MZ2])/
     (36*MB2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHB*MB*MW*MW2^2*A0i[aa0, MZ2])/
     (9*MB2*MZ2^2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MW*MW2^2*
      A0i[aa0, MZ2])/(9*MB2*MZ2^2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MW*MW2*A0i[aa0, MZ2])/(9*MB2*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*A0i[aa0, MZ2])/(36*MB2*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(18*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*A0i[aa0, MZ2])/(16*MB2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(16*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MZ2])/(8*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MZ2])/(12*MB2*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*A0i[aa0, MZ2])/
     (36*MB2*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*
      A0i[aa0, MZ2])/(36*MB2*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MZ2])/(24*MB2*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2*A0i[aa0, MZ2])/(144*CW2*MB2*Pi^(3/2)) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MW*SW2*A0i[aa0, MZ2])/(9*MB2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MW*SW2*A0i[aa0, MZ2])/(9*MB2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*A0i[aa0, MZ2])/
     (9*MB2*MZ2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2*
      A0i[aa0, MZ2])/(9*MB2*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW2*A0i[aa0, MZ2])/
     (9*MB2*MW2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*
      B0i[bb0, MB2, MB2, MH2])/(16*MW2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2^2*B0i[bb0, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*B0i[bb0, MB2, MB2, MH2])/
     (8*MZ*Pi^(3/2)*SW2) + (9*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*
      B0i[bb0, MB2, MB2, MH2])/(4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MB2, MB2, MZ2])/(24*Pi^(3/2)) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (24*MB2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(9*MB2*(4*MB2 - MH2)*MZ*Pi^(3/2)) - 
    (5*(alfa^2)^(1/4)*CHWB*MB*MH2*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*(4*MB2 - MH2)*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHB*MB*MB2*MW*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) - (13*(alfa^2)^(1/4)*CHW*MB*MB2*MW*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) + (8*(alfa^2)^(1/4)*CHW*MB*MW*MW2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (20*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2^2*Pi^(3/2)*SW) + 
    (20*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2^2*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2^2*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2^2*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MW2*B0i[bb0, MB2, MB2, MZ2])/
     ((4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - (16*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    (8*(alfa^2)^(1/4)*CHB*MB*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    (8*(alfa^2)^(1/4)*CHW*MB*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) + (2*(alfa^2)^(1/4)*CHW*MB*MW*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (12*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (13*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MW*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MB2, MB2, MZ2])/
     (12*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*
      B0i[bb0, MB2, MB2, MZ2])/(16*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*
      B0i[bb0, MB2, MB2, MZ2])/(4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (13*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (28*(alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (16*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^3*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*MZ2^2*Pi^(3/2)*SW2) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^3*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*MZ2^2*Pi^(3/2)*SW2) + 
    (28*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) - 
    (8*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) - 
    (16*(alfa^2)^(1/4)*CHWB*MB*MW2^3*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (18*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(16*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (24*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(8*MZ*Pi^(3/2)*SW2) - 
    (25*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (12*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (12*MB2*MZ*Pi^(3/2)*SW2) - (14*(alfa^2)^(1/4)*CHWB*MB*MW2*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MZ2^2*
      B0i[bb0, MB2, MB2, MZ2])/(24*MB2*MZ*Pi^(3/2)*SW2) + 
    (31*(alfa^2)^(1/4)*CHWB*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (48*CW2*Pi^(3/2)) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(144*CW2*MB2*Pi^(3/2)) + 
    (8*(alfa^2)^(1/4)*CHB*MB*MB2*MW*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) - (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (8*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) - (8*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    (16*(alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) + (8*(alfa^2)^(1/4)*CHW*MB*MW*MZ2*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) + 
    (8*(alfa^2)^(1/4)*CHB*MB*MW*MZ2^2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2^2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*MB2*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MB2*MW*B0i[bb0, MB2, MT2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MH2*MW*
      B0i[bb0, MB2, MT2, MW2])/(2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MT2*MW*B0i[bb0, MB2, MT2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MH2*MT2*MW*
      B0i[bb0, MB2, MT2, MW2])/(2*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2*B0i[bb0, MB2, MT2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*
      B0i[bb0, MB2, MT2, MW2])/(2*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MB2, MT2, MW2])/
     (16*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*
      B0i[bb0, MB2, MT2, MW2])/(16*MB2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*B0i[bb0, MB2, MT2, MW2])/
     (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MT2^2*MW*
      B0i[bb0, MB2, MT2, MW2])/(16*MB2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*B0i[bb0, MB2, MT2, MW2])/
     (8*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MB2*
      B0i[bb0, MB2, MT2, MW2])/(8*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*MB2*MZ*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHWB*MB*MT2^2*
      B0i[bb0, MB2, MT2, MW2])/(2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MW2*B0i[bb0, MB2, MT2, MW2])/
     (8*MZ*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*
      B0i[bb0, MB2, MT2, MW2])/(2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MT2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (8*MB2*MZ*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHWB*MB*MT2*MW2*
      B0i[bb0, MB2, MT2, MW2])/(2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MB2, MT2, MW2])/
     (4*MB2*MZ*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHWB*MB*MW2^2*
      B0i[bb0, MB2, MT2, MW2])/((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2^2*B0i[bb0, MH2, MB2, MB2])/
     ((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*
      B0i[bb0, MH2, MB2, MB2])/(9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) + 
    (11*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2])/
     (18*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (9*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*B0i[bb0, MH2, MH2, MH2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
     ((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHW*MB*MB2*MW*B0i[bb0, MH2, MW2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MH2*MW*
      B0i[bb0, MH2, MW2, MW2])/(2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MT2*MW*B0i[bb0, MH2, MW2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) - (2*(alfa^2)^(1/4)*CHW*MB*MW*MW2*
      B0i[bb0, MH2, MW2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MH2, MW2, MW2])/(4*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MH2, MW2, MW2])/
     ((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ*
      B0i[bb0, MH2, MW2, MW2])/(2*MZ2*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHW*MB*MW*SW*B0i[bb0, MH2, MW2, MW2])/
     (2*Pi^(3/2)*SW2) + (5*(alfa^2)^(1/4)*CHW*MB*MH2*MW*
      B0i[bb0, MH2, MZ2, MZ2])/(36*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*CW2*MB*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ2^2*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MW*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*
      B0i[bb0, MH2, MZ2, MZ2])/(4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (16*(alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MZ*B0i[bb0, MH2, MZ2, MZ2])/(Pi^(3/2)*SW2) + 
    (8*(alfa^2)^(1/4)*CHWB*MB*MW2^3*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MW2*MZ*B0i[bb0, MH2, MZ2, MZ2])/
     (4*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*
      B0i[bb0, MH2, MZ2, MZ2])/(8*MW2*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHWB*MB*MH2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHWB*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (7*(alfa^2)^(1/4)*CHWB*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (6*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHB*MB*MW*SW*B0i[bb0, MH2, MZ2, MZ2])/
     (4*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHW*MB*MW*SW*
      B0i[bb0, MH2, MZ2, MZ2])/(4*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW*B0i[bb0, MH2, MZ2, MZ2])/
     (4*MW2*Pi^(3/2)*SW2) + (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*SW2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) - (4*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) - (4*(alfa^2)^(1/4)*CHB*CW2*MB*MW*MZ2*SW2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (5*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*SW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*SW2^2*
      B0i[bb0, MH2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHB*MB*MW*MZ2^2*SW2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2^2*MW*B0i[dbb0, MB2, MB2, MH2])/
     (2*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MH2*MW*
      B0i[dbb0, MB2, MB2, MH2])/(8*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MB2^2*B0i[dbb0, MB2, MB2, MH2])/
     (MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MB2*MH2*
      B0i[dbb0, MB2, MB2, MH2])/(4*MZ*Pi^(3/2)*SW2) - 
    (5*(alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*B0i[dbb0, MB2, MB2, MZ2])/
     (12*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*
      B0i[dbb0, MB2, MB2, MZ2])/(24*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*B0i[dbb0, MB2, MB2, MZ2])/
     (18*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MB2*MW*
      B0i[dbb0, MB2, MB2, MZ2])/(8*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (18*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MB2*MW2*
      B0i[dbb0, MB2, MB2, MZ2])/(3*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*
      B0i[dbb0, MB2, MB2, MZ2])/(36*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (16*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*MZ2*
      B0i[dbb0, MB2, MB2, MZ2])/(18*MW2*Pi^(3/2)*SW2) - 
    (7*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (12*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ2*
      B0i[dbb0, MB2, MB2, MZ2])/(6*MZ*Pi^(3/2)*SW2) + 
    (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MZ2^2*
      B0i[dbb0, MB2, MB2, MZ2])/(12*MZ*Pi^(3/2)*SW2) - 
    (13*(alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*SW2*B0i[dbb0, MB2, MB2, MZ2])/
     (72*CW2*Pi^(3/2)) + (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*SW2*
      B0i[dbb0, MB2, MB2, MZ2])/(144*CW2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*B0i[dbb0, MB2, MT2, MW2])/
     (8*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*
      B0i[dbb0, MB2, MT2, MW2])/(8*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2^2*MW*B0i[dbb0, MB2, MT2, MW2])/
     (8*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MT2*MW*
      B0i[dbb0, MB2, MT2, MW2])/(4*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MT2^2*MW*B0i[dbb0, MB2, MT2, MW2])/
     (8*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*
      B0i[dbb0, MB2, MT2, MW2])/(4*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MB2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MB2*MT2*
      B0i[dbb0, MB2, MT2, MW2])/(2*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MT2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MB2*MW2*
      B0i[dbb0, MB2, MT2, MW2])/(4*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MT2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (4*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MW2^2*
      B0i[dbb0, MB2, MT2, MW2])/(2*MZ*Pi^(3/2)*SW2) - 
    (9*(alfa^2)^(1/4)*CHWB*CW*MB*MH2^2*MW*B0i[dbb0, MH2, MH2, MH2])/
     (32*MW2*Pi^(3/2)*SW2) - (9*(alfa^2)^(1/4)*CHWB*MB*MH2^2*MZ*
      B0i[dbb0, MH2, MH2, MH2])/(16*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*B0i[dbb0, MH2, MW2, MW2])/
     (4*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MH2^2*MW*
      B0i[dbb0, MH2, MW2, MW2])/(16*MW2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (4*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MH2^2*MZ*
      B0i[dbb0, MH2, MW2, MW2])/(8*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2*MZ*B0i[dbb0, MH2, MW2, MW2])/
     (2*MZ2*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHWB*MB*MW2^2*MZ*
      B0i[dbb0, MH2, MW2, MW2])/(2*MZ2*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHW*MB*MH2*MW*SW*B0i[dbb0, MH2, MW2, MW2])/
     (2*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW*
      B0i[dbb0, MH2, MW2, MW2])/(Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MH2^2*MW*B0i[dbb0, MH2, MZ2, MZ2])/
     (32*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MH2*MZ*
      B0i[dbb0, MH2, MZ2, MZ2])/(Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MW2*MZ*B0i[dbb0, MH2, MZ2, MZ2])/
     (2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MH2^2*MZ*
      B0i[dbb0, MH2, MZ2, MZ2])/(16*MZ2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2*MZ*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*MZ2*
      B0i[dbb0, MH2, MZ2, MZ2])/(8*MW2*Pi^(3/2)*SW2) - 
    (9*(alfa^2)^(1/4)*CHWB*MB*MZ*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2^2*
      B0i[dbb0, MH2, MZ2, MZ2])/(8*MW2*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHB*MB*MH2*MW*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHW*MB*MH2*MW*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(4*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (2*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHW*MB*MW*MZ2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(2*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*SW*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*MW2*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHB*MB*MW*MZ2^2*SW*
      B0i[dbb0, MH2, MZ2, MZ2])/(2*MW2*Pi^(3/2)*SW2) - 
    (9*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, 
       MH2])/((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (27*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, 
       MH2])/(8*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (16*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (8*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (8*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2^2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(8*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(2*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (32*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (16*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (8*(alfa^2)^(1/4)*CHWB*MB*MW2^3*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (22*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (17*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(18*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (16*(alfa^2)^(1/4)*CHWB*MB*MW2^2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (31*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(6*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (12*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (5*(alfa^2)^(1/4)*CHWB*MB*MW2*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    (7*(alfa^2)^(1/4)*CHWB*MB*MZ2^4*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (6*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(6*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/((4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (8*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*CW2*MB*MH2*MW*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (10*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ2^2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2^2*MW*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ2^2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/((4*MB2 - MH2)*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MH2^2*MW*MW2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*(4*MB2 - MH2)*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (20*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*(4*MB2 - MH2)*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (13*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(18*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MH2^2*MW*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(18*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHW*CW2*MB*MH2*MW*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2^2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*CW2*MB*MW*MW2^2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (13*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(6*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MW*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHW*CW2*MB*MW*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MW*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*MW2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*MW2^2*SW2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (8*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MZ2^3*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MH2^2*MW2*MZ2*SW2^2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*MB*MH2^2*MZ2^2*SW2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MZ*(-MW2 + MZ2)*Pi^(3/2)) - 
    (10*(alfa^2)^(1/4)*CHB*MB*MB2*MH2*MW*MW2*SW2^2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2^2*MW*MW2*SW2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (8*(alfa^2)^(1/4)*CHB*MB*MB2*MH2*MW*MZ2*SW2^2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2^2*MW*MZ2*SW2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (20*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MW2*MZ2*SW2^2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*MZ2*SW2^2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(3*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (16*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MZ2^2*SW2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2^2*SW2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHB*CW2*MB*MH2*MW*MZ2^2*SW2^2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (13*(alfa^2)^(1/4)*CHB*MB*MB2*MH2*MW*MZ2^2*SW2^2*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(18*(4*MB2 - MH2)*MW2*
      (-MW2 + MZ2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHB*MB*MH2^2*MW*MZ2^2*SW2^2*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MW2*
      (-MW2 + MZ2)*Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*CHB*MB*MW*MW2*MZ2^2*SW2^2*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*
      Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*CHB*CW2*MB*MW*MZ2^3*SW2^2*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*
      Pi^(3/2)*SW) - (13*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MZ2^3*SW2^2*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MW2*
      (-MW2 + MZ2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2^3*SW2^2*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(6*(4*MB2 - MH2)*MW2*
      (-MW2 + MZ2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHB*MB*MW*MZ2^4*SW2^2*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MW2*
      (-MW2 + MZ2)*Pi^(3/2)*SW) - (2*(alfa^2)^(1/4)*CHB*MB*MB2*MH2*MW*MZ2*
      SW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MZ2^2*SW2^3*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MB2*MH2*MW*MZ2^2*SW2^3*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(9*(4*MB2 - MH2)*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MZ2^3*SW2^3*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2^3*SW2^3*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(9*(4*MB2 - MH2)*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MW*MZ2^4*SW2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(9*(4*MB2 - MH2)*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MB2^2*MW*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     ((-4*MB2 + MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*
      C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/((-4*MB2 + MH2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHW*MB*MB2*MT2*MW*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/((-4*MB2 + MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MT2^2*MW*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     ((-4*MB2 + MH2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*
      C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/((-4*MB2 + MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     ((-4*MB2 + MH2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MT2*MW*MW2*
      C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/((-4*MB2 + MH2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHW*MB*MW*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     ((-4*MB2 + MH2)*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MH2*
      C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/(4*(-4*MB2 + MH2)*MZ*Pi^(3/2)*
      SW2) - (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, 
       MT2, MW2, MW2])/(2*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) - 
    (9*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/((-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(4*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/(2*(-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MW2^3*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     ((-4*MB2 + MH2)*MZ*Pi^(3/2)*SW2) - 
    (6*(alfa^2)^(1/4)*CHWB*MB*MB2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MH2*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/((4*MB2 - MH2)*MZ*Pi^(3/2)*
      SW2) + (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, 
       MB2, MH2])/(8*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (8*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(3*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (8*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(3*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MH2^2*MW2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) - 
    (59*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (41*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(24*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MH2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (11*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(18*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MB2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MH2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(4*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2^2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CHWB*MB*MT2*MW2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/((4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MB2*MZ*Nc*
      B0i[bb0, MH2, MB2, MB2]*tag[fer3])/(4*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MT2*MZ*Nc*
      B0i[bb0, MH2, MT2, MT2]*tag[fer3])/(4*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (8*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MTA2*MZ*
      B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/(4*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MB2^2*MW*Nc*B0i[dbb0, MH2, MB2, MB2]*
      tag[fer3])/(2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MH2*MW*
      Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MB2^2*MZ*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MZ*Nc*
      B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/(4*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MT2*MW*Nc*B0i[dbb0, MH2, MT2, MT2]*
      tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MT2^2*MW*Nc*B0i[dbb0, MH2, MT2, MT2]*
      tag[fer3])/(2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MH2*MT2*MZ*Nc*
      B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(4*MZ2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MT2^2*MZ*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MTA2*MW*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(8*MW2*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2^2*MW*B0i[dbb0, MH2, MTA2, MTA2]*
      tag[fer3])/(2*MW2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MTA2*MZ*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MTA2^2*MZ*
      B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/(MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MW2*tag[QEDxQCD])/(3*MZ*Pi^(3/2)) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MW2^2*tag[QEDxQCD])/(9*MZ*MZ2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHWB*MB*MZ2*tag[QEDxQCD])/(18*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*SW2*tag[QEDxQCD])/(9*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MW*SW2*tag[QEDxQCD])/(9*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2*tag[QEDxQCD])/(9*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MB2]*tag[QEDxQCD])/
     (3*MB2*MZ*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHWB*MB*MW2^2*A0i[aa0, MB2]*
      tag[QEDxQCD])/(9*MB2*MZ*MZ2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MB2]*tag[QEDxQCD])/
     (18*MB2*MZ*Pi^(3/2)) + ((alfa^2)^(1/4)*CHB*MB*MW*SW2*A0i[aa0, MB2]*
      tag[QEDxQCD])/(9*MB2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHW*MB*MW*SW2*A0i[aa0, MB2]*tag[QEDxQCD])/
     (9*MB2*Pi^(3/2)*SW) - (4*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*A0i[aa0, MB2]*
      tag[QEDxQCD])/(9*MB2*MZ2*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2*A0i[aa0, MB2]*tag[QEDxQCD])/
     (9*MB2*MZ2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MZ2]*
      tag[QEDxQCD])/(6*MB2*MZ*Pi^(3/2)) + 
    (2*(alfa^2)^(1/4)*CHWB*MB*MW2^2*A0i[aa0, MZ2]*tag[QEDxQCD])/
     (9*MB2*MZ*MZ2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MZ2]*
      tag[QEDxQCD])/(36*MB2*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHB*MB*MW*SW2*A0i[aa0, MZ2]*tag[QEDxQCD])/
     (18*MB2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MW*SW2*A0i[aa0, MZ2]*
      tag[QEDxQCD])/(18*MB2*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*A0i[aa0, MZ2]*tag[QEDxQCD])/
     (9*MB2*MZ2*Pi^(3/2)*SW) - (2*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2*
      A0i[aa0, MZ2]*tag[QEDxQCD])/(9*MB2*MZ2*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*MZ*Pi^(3/2)) - ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(3*(4*MB2 - MH2)*MZ*Pi^(3/2)) - 
    (4*(alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)) - (16*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ2*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*MB*MH2*MZ2*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(18*(4*MB2 - MH2)*MZ*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ2*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*MZ*Pi^(3/2)) - ((alfa^2)^(1/4)*CHWB*MB*MZ2^2*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(18*(4*MB2 - MH2)*MZ*Pi^(3/2)) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*SW*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*SW*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*SW*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + ((alfa^2)^(1/4)*CHW*MB*MH2*MW*SW*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)) - 
    (4*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)) - 
    (16*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MW2*SW*B0i[bb0, MB2, 0, MB2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + 
    (16*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*SW*B0i[bb0, MB2, 0, MB2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*SW*B0i[bb0, MB2, 0, MB2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*SW*B0i[bb0, MB2, 0, MB2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW*B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - ((alfa^2)^(1/4)*CHW*MB*MW*MZ2*SW*
      B0i[bb0, MB2, 0, MB2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)) + 
    (2*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (9*MB2*(4*MB2 - MH2)*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (6*MB2*(4*MB2 - MH2)*MZ*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (36*MB2*(4*MB2 - MH2)*MZ*Pi^(3/2)) + 
    (14*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (7*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (18*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    (7*(alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (16*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^3*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ*MZ2^2*Pi^(3/2)*SW2) - 
    (4*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^3*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ*MZ2^2*Pi^(3/2)*SW2) - 
    (28*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) + 
    (7*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) + 
    (4*(alfa^2)^(1/4)*CHWB*MB*MW2^3*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*MZ*MZ2*Pi^(3/2)*SW2) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    ((alfa^2)^(1/4)*CHWB*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (18*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (7*(alfa^2)^(1/4)*CHWB*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (6*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CHWB*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (6*(4*MB2 - MH2)*MZ*Pi^(3/2)*SW2) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*SW2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) - (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*SW2*
      B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*SW2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHW*MB*MH2*MW*SW2*
      B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW2*
      B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (16*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    (16*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    (4*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    (4*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHW*MB*MW*MZ2*SW2*
      B0i[bb0, MB2, MB2, MZ2]*tag[QEDxQCD])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(18*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CHW*MB*MH2*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[QEDxQCD])/(18*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*(alfa^2)^(1/4)*CHWB*MB*MW2*MZ*B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*Pi^(3/2)) + (8*(alfa^2)^(1/4)*CHWB*MB*MW2^2*MZ*
      B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CHWB*MB*MZ*MZ2*B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (8*(alfa^2)^(1/4)*CHB*MB*MW*MW2*SW*
      B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)) - 
    (8*(alfa^2)^(1/4)*CHW*MB*MW*MW2*SW*B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - (2*(alfa^2)^(1/4)*CHB*MB*MW*MZ2*SW*
      B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/(9*(4*MB2 - MH2)*Pi^(3/2)) + 
    (2*(alfa^2)^(1/4)*CHW*MB*MW*MZ2*SW*B0i[bb0, MH2, 0, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (2*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - ((alfa^2)^(1/4)*CHWB*MB*MH2^2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (18*(4*MB2 - MH2)*Pi^(3/2)) + (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*Pi^(3/2)) - (2*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHWB*MB*MW2^2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (16*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2^2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2^2*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHWB*MB*MH2^2*MW2^2*
      MZ*C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2^2*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHWB*MB*MB2*MH2*MW2*
      MZ*C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*MB*MH2^2*MW2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*MZ2*Pi^(3/2)) - (16*(alfa^2)^(1/4)*CHWB*MB*MB2*MW2^2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + (8*(alfa^2)^(1/4)*CHWB*MB*MH2*MW2^2*MZ*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) - (2*(alfa^2)^(1/4)*CHWB*MB*MB2*MZ*MZ2*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*MB*MH2*MZ*MZ2*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ*MZ2*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (3*(4*MB2 - MH2)*Pi^(3/2)) - ((alfa^2)^(1/4)*CHWB*MB*MZ*MZ2^2*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (18*(4*MB2 - MH2)*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHB*MB*MB2*MH2*MW*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (4*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + ((alfa^2)^(1/4)*CHB*MB*MH2^2*MW*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - ((alfa^2)^(1/4)*CHW*MB*MH2^2*MW*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - (16*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MW2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (16*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MW2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (8*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MW2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - (8*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MW2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (16*(alfa^2)^(1/4)*CHB*MB*MB2*MH2*MW*MW2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) - (16*(alfa^2)^(1/4)*CHW*MB*MB2*MH2*MW*
      MW2*SW*C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHB*MB*MH2^2*MW*MW2*
      SW*C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + (4*(alfa^2)^(1/4)*CHW*MB*MH2^2*MW*MW2*
      SW*C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*MZ2*Pi^(3/2)) + (4*(alfa^2)^(1/4)*CHB*MB*MB2*MW*MZ2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHW*MB*MB2*MW*MZ2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - (2*(alfa^2)^(1/4)*CHB*MB*MH2*MW*MZ2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (2*(alfa^2)^(1/4)*CHW*MB*MH2*MW*MZ2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - (4*(alfa^2)^(1/4)*CHB*MB*MW*MW2*MZ2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + (4*(alfa^2)^(1/4)*CHW*MB*MW*MW2*MZ2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + ((alfa^2)^(1/4)*CHB*MB*MW*MZ2^2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) - ((alfa^2)^(1/4)*CHW*MB*MW*MZ2^2*SW*
      C0i[cc0, MB2, MB2, MH2, 0, MB2, MZ2]*tag[QEDxQCD])/
     (9*(4*MB2 - MH2)*Pi^(3/2)) + 2*tag[delmz]*
     (-((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MW2)/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*
        SW2^2) - (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2)/
       (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^3)/(4*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*
        SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MZ2)/
       (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2)/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*
        SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2)/(36*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2^2) + (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW)/
       (72*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW)/
       (48*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2^2)/
       (2*MZ2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2)/
       (6*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2)/
       (144*MW2*Pi^(3/2)*SW2) + (13*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2)/
       (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        MZ2)/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2)/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MH2])/(2*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*A0i[aa0, MH2])/
       (4*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MH2])/(4*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MH2])/
       (32*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*
        A0i[aa0, MH2])/(96*MW2*MZ2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*A0i[aa0, MH2])/(48*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MH2])/
       (16*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*
        A0i[aa0, MH2])/(8*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      (5*(alfa^2)^(1/4)*CHB*CW2*MB*MW*SW*A0i[aa0, MH2])/
       (16*(-MW2 + MZ2)*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*
        A0i[aa0, MH2])/(16*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHB*CW2*MB*MW*MZ2*SW*A0i[aa0, MH2])/
       (16*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MW2])/
       (8*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*A0i[aa0, MW2])/
       (8*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MW*SW*A0i[aa0, MW2])/
       (4*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*
        A0i[aa0, MW2])/(8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MW*MW2*SW*A0i[aa0, MW2])/
       (8*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHW*CW2*MB*MW*MW2*SW*A0i[aa0, MW2])/
       (8*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MW*MZ2*SW*A0i[aa0, MW2])/
       (8*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/(24*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*A0i[aa0, MW2])/
       (2*MZ2^2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/
       (6*MZ2*Pi^(3/2)*SW2) - (11*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        A0i[aa0, MW2])/(6*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MW2])/
       (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*
        A0i[aa0, MZ2])/(48*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (13*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MZ2])/
       (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MW2*A0i[aa0, MZ2])/
       (48*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*A0i[aa0, MZ2])/
       (4*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MZ2])/
       (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW*SW*A0i[aa0, MZ2])/
       (8*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*
        A0i[aa0, MZ2])/(16*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW*MW2*SW*A0i[aa0, MZ2])/
       (16*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW*MW2*SW*A0i[aa0, MZ2])/
       (16*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW*MZ2*SW*A0i[aa0, MZ2])/
       (16*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(96*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*A0i[aa0, MZ2])/
       (96*MW2*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        A0i[aa0, MZ2])/(16*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MZ2])/(8*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2^2*
        B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/
       (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
       (2*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2])/
       (48*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
       (4*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
       (3*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
       (4*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
       (4*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MH2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/
       (2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MH2*MW*SW*
        B0i[bb0, MZ2, MH2, MZ2])/(4*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/
       (2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MW*MW2*SW*
        B0i[bb0, MZ2, MH2, MZ2])/(2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/
       (4*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHW*CW2*MB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/
       (4*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
       ((-MW2 + MZ2)*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*CW2*MB*MW*MZ2*SW*
        B0i[bb0, MZ2, MH2, MZ2])/(2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
       (4*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHB*CW2*MB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
       (2*MW2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*B0i[bb0, MZ2, MH2, MZ2])/
       (24*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MH2^2*MW*
        B0i[bb0, MZ2, MH2, MZ2])/(96*MW2*MZ2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
       (8*MW2*Pi^(3/2)*SW2) + (31*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*
        B0i[bb0, MZ2, MW2, MW2])/(16*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (2*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
       (MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
       (16*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MZ2, MW2, MW2])/
       (6*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2^2*
        B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^(3/2)*SW2) + 
      (17*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*B0i[bb0, MZ2, MW2, MW2])/
       (24*MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*
        B0i[bb0, MZ2, MW2, MW2])/(96*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
       (6*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + (19*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        MZ2*B0i[bb0, MZ2, MW2, MW2])/(48*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
      (11*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
       (48*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*
        MW2*tag[fer3])/(12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*tag[fer3])/(72*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MW2^2*tag[fer3])/
       (12*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*tag[fer3])/(72*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2*Nc*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2*Nc*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*Nc*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2^2*Nc*tag[fer3])/
       (18*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2^2*Nc*tag[fer3])/
       (9*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MZ2*Nc*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MZ2*Nc*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2*Nc*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*tag[fer3])/(12*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*tag[fer3])/(24*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*MW2*tag[fer3])/
       (3*MZ2^2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*tag[fer3])/
       (2*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*tag[fer3])/
       (18*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*tag[fer3])/
       (24*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MW2*
        tag[fer3])/(12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MZ2*tag[fer3])/
       (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        MZ2*tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*tag[fer3])/(72*MZ*(-MW2 + MZ2)*
        Pi^(3/2)*SW2) - (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*tag[fer3])/
       (324*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*tag[fer3])/
       (216*MW2*Pi^(3/2)*SW2) - (17*(alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*
        tag[fer3])/(216*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*MW2*Nc*tag[fer3])/
       (27*MZ2^2*Pi^(3/2)*SW2) - (4*(alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*MW2*Nc*
        tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*tag[fer3])/(54*MZ2*Pi^(3/2)*SW2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*tag[fer3])/
       (27*MZ2*Pi^(3/2)*SW2) + (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*
        tag[fer3])/(162*MZ2*Pi^(3/2)*SW2) + 
      (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*Nc*tag[fer3])/
       (648*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*Nc*
        A0i[aa0, MB2]*tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*Nc*A0i[aa0, MB2]*tag[fer3])/
       (18*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*Nc*A0i[aa0, MB2]*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*A0i[aa0, MB2]*tag[fer3])/
       (216*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*
        A0i[aa0, MB2]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*A0i[aa0, MB2]*tag[fer3])/
       (54*MZ2*Pi^(3/2)*SW2) + (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*Nc*
        A0i[aa0, MT2]*tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (9*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (17*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*A0i[aa0, MT2]*tag[fer3])/
       (216*MW2*Pi^(3/2)*SW2) + (4*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*
        A0i[aa0, MT2]*tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*A0i[aa0, MT2]*tag[fer3])/
       (27*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MTA2]*
        tag[fer3])/(12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*A0i[aa0, MTA2]*tag[fer3])/
       (12*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MTA2]*tag[fer3])/
       (24*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*
        A0i[aa0, MTA2]*tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MTA2]*tag[fer3])/
       (2*MZ2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MTA2]*
        tag[fer3])/(12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MTA2]*tag[fer3])/
       (12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*
        SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*B0i[bb0, MZ2, 0, 0]*
        tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
       (48*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2*Nc*
        B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*
        SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(36*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(36*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MZ2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/
       (72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/
       (108*Pi^(3/2)*SW2) + (17*(alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*
        B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/(432*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/
       (54*MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*
        B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/(54*MZ2*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(432*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MZ2*Nc*B0i[bb0, MZ2, MB2, MB2]*
        tag[fer3])/(12*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/
       (18*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(18*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/
       (72*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/
       (54*Pi^(3/2)*SW2) - (7*(alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*
        B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/(432*MW2*Pi^(3/2)*SW2) - 
      (4*(alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(27*MZ2^2*Pi^(3/2)*SW2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(27*MZ2*Pi^(3/2)*SW2) - (2*(alfa^2)^(1/4)*CHWB*CW*MB*MW*
        MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/(27*MZ2*Pi^(3/2)*SW2) - 
      (17*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(432*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(6*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
        tag[fer3])/(6*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MW2*B0i[bb0, MZ2, MTA2, MTA2]*
        tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/
       (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MW2^2*B0i[bb0, MZ2, MTA2, MTA2]*
        tag[fer3])/(24*MZ*MZ2*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2*B0i[bb0, MZ2, MTA2, MTA2]*
        tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/
       (4*Pi^(3/2)*SW2) - (7*(alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*
        B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/(48*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*MW2*B0i[bb0, MZ2, MTA2, MTA2]*
        tag[fer3])/(3*MZ2^2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/
       (2*MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*
        B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/(6*MZ2*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MZ2, MTA2, MTA2]*
        tag[fer3])/(48*MW2*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*
        MW2*B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*
        SW2) + (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MZ2*B0i[bb0, MZ2, MTA2, 
         MTA2]*tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2*B0i[bb0, MZ2, MTA2, MTA2]*
        tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/
       (24*MZ*(-MW2 + MZ2)*Pi^(3/2)*SW2) + 
      tag[fer1]*(((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*tag[fer3])/
         (72*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2^2*MB*MZ2*
          tag[fer3])/(72*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          Nc*tag[fer3])/(36*MZ*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*tag[fer3])/(12*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*tag[fer3])/(18*MZ2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*tag[fer3])/(24*MW2*Pi^(3/2)*SW2) - 
        (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*tag[fer3])/(324*Pi^(3/2)*SW2) + 
        (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*tag[fer3])/
         (162*MZ2*Pi^(3/2)*SW2) + (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*Nc*
          tag[fer3])/(648*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(24*MZ*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW2^2*MB*MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (24*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*Nc*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (4*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(6*MZ2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (8*MW2*Pi^(3/2)*SW2) + (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(108*Pi^(3/2)*SW2) - 
        (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (54*MZ2*Pi^(3/2)*SW2) - (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*Nc*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2)) + 
      tag[fer2]*(((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*tag[fer3])/
         (72*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2^2*MB*MZ2*
          tag[fer3])/(72*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          Nc*tag[fer3])/(36*MZ*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*tag[fer3])/(12*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*tag[fer3])/(18*MZ2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*tag[fer3])/(24*MW2*Pi^(3/2)*SW2) - 
        (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*tag[fer3])/(324*Pi^(3/2)*SW2) + 
        (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*tag[fer3])/
         (162*MZ2*Pi^(3/2)*SW2) + (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*Nc*
          tag[fer3])/(648*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(24*MZ*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW2^2*MB*MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (24*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*Nc*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (4*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(6*MZ2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (8*MW2*Pi^(3/2)*SW2) + (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(108*Pi^(3/2)*SW2) - 
        (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
         (54*MZ2*Pi^(3/2)*SW2) - (11*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*Nc*
          B0i[bb0, MZ2, 0, 0]*tag[fer3])/(216*MW2*Pi^(3/2)*SW2)) + 
      (-(((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2)/(MH2*MZ*Pi^(3/2)*SW2^2)) + 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^3)/(2*MH2*MZ*MZ2*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2)/(2*MH2*MZ*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2)/(4*MH2*MZ*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MW2^2*SW)/(2*MH2*MW*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHW*CW2*MB*MW2^2*SW)/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MW2^3*SW)/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHW*CW2*MB*MW2^3*SW)/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MW2*MZ2*SW)/(2*MH2*MW*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHW*CW2*MB*MW2*MZ2*SW)/(2*MH2*MW*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MZ2^2*SW)/(2*MH2*MW*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2)/(4*MH2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2^2)/(8*MH2*MW2*Pi^(3/2)*SW2) + 
        (3*(alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MH2])/(8*MZ*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MH2])/
         (16*MZ*MZ2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHB*CW2*MB*SW*
          A0i[aa0, MH2])/(16*MW*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW2*SW*A0i[aa0, MH2])/
         (16*MW*MZ2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW2*SW*
          A0i[aa0, MH2])/(16*MW*MZ2*Pi^(3/2)*SW2^2) + 
        (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MH2])/(32*MW2*Pi^(3/2)*
          SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MW2])/
         (4*MZ*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          A0i[aa0, MW2])/(2*MH2*MZ*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MW2])/(8*MZ*MZ2*Pi^(3/2)*
          SW2^2) - (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*A0i[aa0, MW2])/
         (4*MH2*MZ*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHB*CW2*MB*SW*
          A0i[aa0, MW2])/(8*MW*Pi^(3/2)*SW2^2) + 
        (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW2*SW*A0i[aa0, MW2])/
         (4*MH2*MW*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW2*SW*
          A0i[aa0, MW2])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MW2*SW*A0i[aa0, MW2])/
         (8*MW*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MW2*SW*
          A0i[aa0, MW2])/(8*MW*MZ2*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW2^2*SW*A0i[aa0, MW2])/
         (4*MH2*MW*MZ2*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW2^2*
          SW*A0i[aa0, MW2])/(4*MH2*MW*MZ2*Pi^(3/2)*SW2^2) + 
        (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/(8*MH2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/(16*MW2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MZ2])/(8*MZ*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MZ2])/
         (4*MH2*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          A0i[aa0, MZ2])/(16*MZ*MZ2*Pi^(3/2)*SW2^2) + 
        (9*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MZ2])/
         (8*MH2*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHB*CW2*MB*SW*
          A0i[aa0, MZ2])/(16*MW*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW2*SW*A0i[aa0, MZ2])/
         (4*MH2*MW*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW2*SW*
          A0i[aa0, MZ2])/(4*MH2*MW*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MW2*SW*A0i[aa0, MZ2])/
         (16*MW*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MW2*SW*
          A0i[aa0, MZ2])/(16*MW*MZ2*Pi^(3/2)*SW2^2) + 
        (3*(alfa^2)^(1/4)*CHB*CW2*MB*MZ2*SW*A0i[aa0, MZ2])/
         (4*MH2*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
          A0i[aa0, MZ2])/(32*MW2*Pi^(3/2)*SW2) + 
        (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*A0i[aa0, MZ2])/
         (16*MH2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*Nc*
          A0i[aa0, MB2]*tag[fer3])/(MH2*MZ*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2*Nc*A0i[aa0, MB2]*tag[fer3])/
         (2*MH2*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHB*CW2*MB*MB2*Nc*SW*
          A0i[aa0, MB2]*tag[fer3])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MB2*MW2*Nc*SW*A0i[aa0, MB2]*tag[fer3])/
         (2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*CW2*MB*MB2*MW2*
          Nc*SW*A0i[aa0, MB2]*tag[fer3])/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*A0i[aa0, MB2]*tag[fer3])/
         (4*MH2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*Nc*
          A0i[aa0, MT2]*tag[fer3])/(MH2*MZ*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2*Nc*A0i[aa0, MT2]*tag[fer3])/
         (2*MH2*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHB*CW2*MB*MT2*Nc*SW*
          A0i[aa0, MT2]*tag[fer3])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MT2*MW2*Nc*SW*A0i[aa0, MT2]*tag[fer3])/
         (2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*CW2*MB*MT2*MW2*
          Nc*SW*A0i[aa0, MT2]*tag[fer3])/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*A0i[aa0, MT2]*tag[fer3])/
         (4*MH2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*
          A0i[aa0, MTA2]*tag[fer3])/(MH2*MZ*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MW2*A0i[aa0, MTA2]*tag[fer3])/
         (2*MH2*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHB*CW2*MB*MTA2*SW*
          A0i[aa0, MTA2]*tag[fer3])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHB*CW2*MB*MTA2*MW2*SW*A0i[aa0, MTA2]*tag[fer3])/
         (2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*CW2*MB*MTA2*MW2*
          SW*A0i[aa0, MTA2]*tag[fer3])/(2*MH2*MW*MZ2*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*A0i[aa0, MTA2]*tag[fer3])/
         (4*MH2*MW2*Pi^(3/2)*SW2))*tag[tadpole]) + 
    2*tag[delmb]*((-5*(alfa^2)^(1/4)*CHWB*CW*MB*MW)/(48*Pi^(3/2)) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW)/(16*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW)/(32*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MW2)/(12*MZ*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHWB*MB*MZ2)/(48*MZ*Pi^(3/2)*SW2) - 
      (13*(alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2)/(288*CW2*Pi^(3/2)) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MB2])/(48*MB2*Pi^(3/2)) - 
      ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*A0i[aa0, MB2])/
       (32*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MB2])/
       (16*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MB2])/
       (8*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MB2])/
       (24*MB2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MB2])/
       (48*MB2*MZ*Pi^(3/2)*SW2) - (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2*
        A0i[aa0, MB2])/(288*CW2*MB2*Pi^(3/2)) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MH2])/(32*MW2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MH2])/(16*MZ*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MT2])/(16*MB2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MT2])/(32*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*A0i[aa0, MT2])/
       (32*MB2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MT2])/
       (16*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MT2*A0i[aa0, MT2])/
       (16*MB2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MT2])/
       (8*MB2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/
       (16*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/
       (32*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*
        A0i[aa0, MW2])/(32*MB2*MW2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MW2])/(16*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MT2*A0i[aa0, MW2])/(16*MB2*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MW2])/(8*MB2*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(48*MB2*Pi^(3/2)) + 
      ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*A0i[aa0, MZ2])/
       (32*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/
       (32*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MZ2])/
       (16*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MZ2])/
       (24*MB2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MZ2])/
       (48*MB2*MZ*Pi^(3/2)*SW2) + (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2*
        A0i[aa0, MZ2])/(288*CW2*MB2*Pi^(3/2)) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*B0i[bb0, MB2, MB2, MH2])/
       (8*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*
        B0i[bb0, MB2, MB2, MH2])/(32*MW2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MB2*B0i[bb0, MB2, MB2, MH2])/
       (4*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MH2*
        B0i[bb0, MB2, MB2, MH2])/(16*MZ*Pi^(3/2)*SW2) + 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*B0i[bb0, MB2, MB2, MZ2])/
       (24*Pi^(3/2)) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*
        B0i[bb0, MB2, MB2, MZ2])/(48*MB2*Pi^(3/2)) + 
      ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*B0i[bb0, MB2, MB2, MZ2])/
       (16*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*
        B0i[bb0, MB2, MB2, MZ2])/(12*MZ*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
       (32*MB2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*
        B0i[bb0, MB2, MB2, MZ2])/(32*MW2*Pi^(3/2)*SW2) + 
      (7*(alfa^2)^(1/4)*CHWB*MB*MZ2*B0i[bb0, MB2, MB2, MZ2])/
       (48*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ2*
        B0i[bb0, MB2, MB2, MZ2])/(24*MB2*MZ*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
       (48*MB2*MZ*Pi^(3/2)*SW2) + (13*(alfa^2)^(1/4)*CHWB*CW*MB*MW*SW2*
        B0i[bb0, MB2, MB2, MZ2])/(144*CW2*Pi^(3/2)) - 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
       (288*CW2*MB2*Pi^(3/2)) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
        B0i[bb0, MB2, MT2, MW2])/(32*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*B0i[bb0, MB2, MT2, MW2])/
       (32*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*
        B0i[bb0, MB2, MT2, MW2])/(32*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*B0i[bb0, MB2, MT2, MW2])/
       (16*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MT2^2*MW*
        B0i[bb0, MB2, MT2, MW2])/(32*MB2*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*B0i[bb0, MB2, MT2, MW2])/
       (16*MB2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MB2*
        B0i[bb0, MB2, MT2, MW2])/(16*MZ*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MT2*B0i[bb0, MB2, MT2, MW2])/
       (8*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MT2^2*
        B0i[bb0, MB2, MT2, MW2])/(16*MB2*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2*B0i[bb0, MB2, MT2, MW2])/
       (16*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MT2*MW2*
        B0i[bb0, MB2, MT2, MW2])/(16*MB2*MZ*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MB2, MT2, MW2])/
       (8*MB2*MZ*Pi^(3/2)*SW2) + (((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2)/
         (4*MH2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MW2^2)/
         (2*MH2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2)/
         (8*CW2*MH2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ2)/
         (4*MH2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MZ2^2)/
         (2*MH2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHW*MB*MW2^2*SW)/
         (2*MH2*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHB*MB*MW2*MZ2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHW*MB*MW2*MZ2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHB*MB*MZ2^2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*
          A0i[aa0, MH2])/(32*MW2*Pi^(3/2)*SW2) - 
        (3*(alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MH2])/(16*MZ*Pi^(3/2)*SW2) - 
        (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/(8*MH2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/(16*MW2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MW2])/(8*MZ*Pi^(3/2)*SW2) - 
        (3*(alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MW2])/(4*MH2*MZ*Pi^(3/2)*
          SW2) - (3*(alfa^2)^(1/4)*CHW*MB*MW2*SW*A0i[aa0, MW2])/
         (4*MH2*MW*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*
          A0i[aa0, MZ2])/(16*CW2*MH2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(32*MW2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MZ2])/(16*MZ*Pi^(3/2)*SW2) + 
        (3*(alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MZ2])/(8*MH2*MZ*Pi^(3/2)*
          SW2) - (3*(alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MZ2])/
         (4*MH2*MZ*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHB*MB*MW2*SW*
          A0i[aa0, MZ2])/(8*MH2*MW*Pi^(3/2)*SW2) - 
        (3*(alfa^2)^(1/4)*CHW*MB*MW2*SW*A0i[aa0, MZ2])/(8*MH2*MW*Pi^(3/2)*
          SW2) - (3*(alfa^2)^(1/4)*CHB*MB*MZ2*SW*A0i[aa0, MZ2])/
         (8*MH2*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*
          A0i[aa0, MB2]*tag[fer3])/(4*MH2*MW2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*MB*MB2*Nc*A0i[aa0, MB2]*tag[fer3])/
         (2*MH2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*
          A0i[aa0, MT2]*tag[fer3])/(4*MH2*MW2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*MB*MT2*Nc*A0i[aa0, MT2]*tag[fer3])/
         (2*MH2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*
          A0i[aa0, MTA2]*tag[fer3])/(4*MH2*MW2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*MB*MTA2*A0i[aa0, MTA2]*tag[fer3])/
         (2*MH2*MZ*Pi^(3/2)*SW2))*tag[tadpole]) + 
    2*tag[delmw]*(-((alfa^2)^(1/4)*CHWB*CW2*MB*MH2)/(24*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2)/(24*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^3)/(18*MZ*MZ2^2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MW2)/(24*MZ*MZ2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2)/(36*MZ*MZ2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2)/(24*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*MB*MH2)/(24*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MW2)/(24*MZ*Pi^(3/2)*SW2^2) - 
      (4*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2)/(9*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^3)/(18*MZ*MZ2^2*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2)/(24*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^2)/(36*MZ*MZ2*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2)/(18*MZ*MZ2*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MZ2)/(24*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2)/(2*MZ*Pi^(3/2)*SW2^2) - 
      (7*(alfa^2)^(1/4)*CHWB*CW*MB*MW)/(9*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW)/(24*MW2*Pi^(3/2)*SW2) + 
      (4*(alfa^2)^(1/4)*CHWB*MB*MW2)/(9*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^2)/(18*MZ*MZ2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2)/(24*MW2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MZ2)/(2*MZ*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*A0i[aa0, MH2])/(48*MW2*MZ*Pi^(3/2)*
        SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*A0i[aa0, MH2])/
       (48*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*
        A0i[aa0, MH2])/(16*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MH2*A0i[aa0, MH2])/(48*MW2*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MH2*A0i[aa0, MH2])/(48*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      (5*(alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*A0i[aa0, MH2])/
       (16*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*
        A0i[aa0, MH2])/(48*MW2^2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MH2])/(16*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MH2])/(16*MZ*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHW*MB*MW*SW*A0i[aa0, MH2])/(16*MW2*Pi^(3/2)*SW2) - 
      (7*(alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MW2])/(48*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*A0i[aa0, MW2])/(48*MW2*MZ*Pi^(3/2)*
        SW2^3) + (13*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*A0i[aa0, MW2])/
       (24*MZ*MZ2^2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*
        A0i[aa0, MW2])/(48*MZ*MZ2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MW2])/(2*MZ*MZ2*Pi^(3/2)*
        SW2^3) + (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MW2])/
       (48*MW2*MZ*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*
        A0i[aa0, MW2])/(8*MW2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*A0i[aa0, MW2])/
       (8*MZ2*Pi^(3/2)*SW2^3) + (7*(alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MW2])/
       (48*MZ*Pi^(3/2)*SW2^2) + (5*(alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MW2])/
       (24*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MH2*A0i[aa0, MW2])/
       (48*MW2*MZ*Pi^(3/2)*SW2^2) - (13*(alfa^2)^(1/4)*CHWB*MB*MW2^2*
        A0i[aa0, MW2])/(24*MZ*MZ2^2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MH2*A0i[aa0, MW2])/(48*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MW2])/(2*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      (13*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MW2])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^2) - (5*(alfa^2)^(1/4)*CHWB*MB*MZ2*
        A0i[aa0, MW2])/(48*MW2*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MW2])/(8*MW2*MZ*Pi^(3/2)*
        SW2^2) + ((alfa^2)^(1/4)*CHW*MB*MW*SW*A0i[aa0, MW2])/
       (8*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*MB*MW*SW*A0i[aa0, MW2])/
       (8*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*
        A0i[aa0, MW2])/(48*MW2^2*Pi^(3/2)*SW2) + 
      (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/(8*MW2*Pi^(3/2)*SW2) - 
      (5*(alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MW2])/(24*MZ*Pi^(3/2)*SW2) - 
      (13*(alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MW2])/(24*MZ*MZ2*Pi^(3/2)*
        SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*A0i[aa0, MW2])/
       (48*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MW2])/
       (8*MW2*MZ*Pi^(3/2)*SW2) - (17*(alfa^2)^(1/4)*CHWB*CW2*MB*
        A0i[aa0, MZ2])/(48*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*A0i[aa0, MZ2])/
       (8*MZ*MZ2^2*Pi^(3/2)*SW2^3) + (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        A0i[aa0, MZ2])/(12*MZ*MZ2*Pi^(3/2)*SW2^3) - 
      (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MZ2])/
       (48*MW2*MZ*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*
        A0i[aa0, MZ2])/(16*MW2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*A0i[aa0, MZ2])/
       (16*MZ2*Pi^(3/2)*SW2^3) + (17*(alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MZ2])/
       (48*MZ*Pi^(3/2)*SW2^2) + (17*(alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MZ2])/
       (16*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MW2^2*A0i[aa0, MZ2])/
       (8*MZ*MZ2^2*Pi^(3/2)*SW2^2) - (7*(alfa^2)^(1/4)*CHWB*MB*MW2*
        A0i[aa0, MZ2])/(12*MZ*MZ2*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*A0i[aa0, MZ2])/(8*MZ*MZ2*Pi^(3/2)*
        SW2^2) + (5*(alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MZ2])/
       (48*MW2*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*
        A0i[aa0, MZ2])/(8*MW2*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHW*MB*MW*SW*A0i[aa0, MZ2])/(16*MW2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHW*MB*MW*SW*A0i[aa0, MZ2])/(16*MZ2*Pi^(3/2)*SW2^2) - 
      (5*(alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(48*MW2*Pi^(3/2)*SW2) - 
      (17*(alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MZ2])/(16*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(2*MZ2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MZ2])/(8*MZ*MZ2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*A0i[aa0, MZ2])/
       (48*MW2^2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MZ2*A0i[aa0, MZ2])/
       (8*MW2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
        B0i[bb0, MW2, 0, MW2])/(Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*B0i[bb0, MW2, 0, MW2])/
       (MZ2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*
        B0i[bb0, MW2, MH2, MW2])/(12*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2^2*B0i[bb0, MW2, MH2, MW2])/
       (48*MW2*MZ*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        B0i[bb0, MW2, MH2, MW2])/(4*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2^2*B0i[bb0, MW2, MH2, MW2])/
       (48*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MH2*MW2*
        B0i[bb0, MW2, MH2, MW2])/(12*MZ*MZ2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*B0i[bb0, MW2, MH2, MW2])/
       (4*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHW*CW2*MB*MW*SW*
        B0i[bb0, MW2, MH2, MW2])/(2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHW*CW2*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2])/
       (4*MW2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHW*CW2*MB*MH2*MW*SW*
        B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHW*CW2*MB*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
       (2*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*MB*MH2*
        B0i[bb0, MW2, MH2, MW2])/(12*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MH2^2*B0i[bb0, MW2, MH2, MW2])/
       (48*MW2*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*
        B0i[bb0, MW2, MH2, MW2])/(4*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MH2^2*B0i[bb0, MW2, MH2, MW2])/
       (48*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MH2*MW2*
        B0i[bb0, MW2, MH2, MW2])/(12*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MW2, MH2, MW2])/
       (4*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*MB*MW*SW*
        B0i[bb0, MW2, MH2, MW2])/(2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHW*MB*MH2*MW*SW*B0i[bb0, MW2, MH2, MW2])/
       (4*MW2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*MB*MH2*MW*SW*
        B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHW*MB*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
       (2*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
        B0i[bb0, MW2, MH2, MW2])/(4*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
       (48*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MH2*MW*
        B0i[bb0, MW2, MH2, MW2])/(12*MW2*Pi^(3/2)*SW2) - 
      (7*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*B0i[bb0, MW2, MW2, MZ2])/
       (4*MZ*Pi^(3/2)*SW2^3) + (47*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*
        B0i[bb0, MW2, MW2, MZ2])/(24*MZ*MZ2*Pi^(3/2)*SW2^3) - 
      (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*B0i[bb0, MW2, MW2, MZ2])/
       (16*MZ*Pi^(3/2)*SW2^3) + (5*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*
        B0i[bb0, MW2, MW2, MZ2])/(48*MW2*MZ*Pi^(3/2)*SW2^3) + 
      (7*(alfa^2)^(1/4)*CHWB*MB*MW2*B0i[bb0, MW2, MW2, MZ2])/
       (4*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        B0i[bb0, MW2, MW2, MZ2])/(8*MZ*Pi^(3/2)*SW2^2) - 
      (47*(alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^2) + (5*(alfa^2)^(1/4)*CHWB*MB*MZ2*
        B0i[bb0, MW2, MW2, MZ2])/(16*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*B0i[bb0, MW2, MW2, MZ2])/
       (4*MZ*Pi^(3/2)*SW2^2) - (5*(alfa^2)^(1/4)*CHWB*MB*MZ2^2*
        B0i[bb0, MW2, MW2, MZ2])/(48*MW2*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
       (8*MW2*MZ*Pi^(3/2)*SW2^2) - (17*(alfa^2)^(1/4)*CHWB*CW*MB*MW*
        B0i[bb0, MW2, MW2, MZ2])/(12*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MW2*B0i[bb0, MW2, MW2, MZ2])/
       (8*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2*
        B0i[bb0, MW2, MW2, MZ2])/(MZ2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*B0i[bb0, MW2, MW2, MZ2])/
       (3*MW2*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MZ2*
        B0i[bb0, MW2, MW2, MZ2])/(4*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
       (48*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MZ2^2*
        B0i[bb0, MW2, MW2, MZ2])/(8*MW2*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*tag[fer3])/(36*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MW2*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*
        tag[fer3])/(36*MZ*MZ2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*Nc*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*Nc*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*Nc*tag[fer3])/(36*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2*Nc*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2*Nc*
        tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*Nc*tag[fer3])/
       (36*MZ*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHWB*MB*MTA2*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MW2*tag[fer3])/
       (36*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MTA2*MW2*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MW2^2*tag[fer3])/
       (36*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MB2*Nc*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MT2*Nc*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MW2*Nc*tag[fer3])/
       (36*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MB2*MW2*Nc*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MT2*MW2*Nc*
        tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^2*Nc*tag[fer3])/(36*MZ*MZ2*Pi^(3/2)*
        SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*tag[fer3])/(36*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*tag[fer3])/(12*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*tag[fer3])/(36*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*tag[fer3])/(12*MW2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*tag[fer3])/(12*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*Nc*A0i[aa0, MB2]*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*Nc*
        A0i[aa0, MB2]*tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*Nc*A0i[aa0, MB2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*
        A0i[aa0, MB2]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*A0i[aa0, MB2]*tag[fer3])/
       (24*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
        A0i[aa0, MB2]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*Nc*A0i[aa0, MB2]*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MB2*Nc*A0i[aa0, MB2]*
        tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MT2*Nc*A0i[aa0, MB2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*Nc*
        A0i[aa0, MT2]*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*Nc*
        A0i[aa0, MT2]*tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*Nc*
        A0i[aa0, MT2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*MB*Nc*A0i[aa0, MT2]*
        tag[fer3])/(12*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MB2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MT2*Nc*
        A0i[aa0, MT2]*tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MB2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MT2*Nc*
        A0i[aa0, MT2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MW2*Nc*A0i[aa0, MT2]*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*
        A0i[aa0, MT2]*tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*A0i[aa0, MT2]*tag[fer3])/
       (24*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
        A0i[aa0, MT2]*tag[fer3])/(12*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MTA2]*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*
        A0i[aa0, MTA2]*tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*A0i[aa0, MTA2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        A0i[aa0, MTA2]*tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MTA2]*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MTA2*A0i[aa0, MTA2]*
        tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MTA2*A0i[aa0, MTA2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*
        A0i[aa0, MTA2]*tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*A0i[aa0, MTA2]*tag[fer3])/
       (24*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MTA2]*
        tag[fer3])/(12*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(24*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*MW2*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*B0i[bb0, MW2, 0, MTA2]*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*MB*MTA2*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(24*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MW2*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MTA2*MW2*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^2*B0i[bb0, MW2, 0, MTA2]*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2^2*MW*B0i[bb0, MW2, 0, MTA2]*tag[fer3])/
       (24*MW2^2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*
        B0i[bb0, MW2, 0, MTA2]*tag[fer3])/(24*MW2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MZ*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MT2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(12*MW2*MZ*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MW2*MZ*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(12*MZ*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^3) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MT2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(12*MZ*MZ2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*MW2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^3) + 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*
        tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^3) - 
      ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^3) + ((alfa^2)^(1/4)*CHWB*MB*MB2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MZ*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MB2^2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (12*MW2*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*MB*MT2^2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MW2*MZ*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (12*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MB2^2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MT2^2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) - 
      ((alfa^2)^(1/4)*CHWB*MB*MB2*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MZ*MZ2*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*MB*MT2*MW2*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MZ*MZ2*Pi^(3/2)*SW2^2) + 
      ((alfa^2)^(1/4)*CHWB*MB*MW2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (12*MZ*MZ2*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2^2*MW*Nc*B0i[bb0, MW2, MB2, MT2]*
        tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) + 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MT2*MW*Nc*B0i[bb0, MW2, MB2, MT2]*
        tag[fer3])/(12*MW2^2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MT2^2*MW*Nc*B0i[bb0, MW2, MB2, MT2]*
        tag[fer3])/(24*MW2^2*Pi^(3/2)*SW2) - 
      ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
       (24*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*
        B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(24*MW2*Pi^(3/2)*SW2) + 
      tag[fer1]*(-((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW2*tag[fer3])/
         (36*MW*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW2*Nc*
          tag[fer3])/(36*MW*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
          tag[fer3])/(36*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*
          tag[fer3])/(36*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
          tag[fer3])/(36*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*Nc*
          tag[fer3])/(36*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*
          MW2*B0i[bb0, MW2, 0, 0]*tag[fer3])/(12*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[fer3])/
         (12*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
          B0i[bb0, MW2, 0, 0]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[fer3])/
         (12*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
          B0i[bb0, MW2, 0, 0]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[fer3])/
         (12*MW*Pi^(3/2)*SW2)) + tag[fer2]*
       (-((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW2*tag[fer3])/(36*MW*Pi^(3/2)*
          SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW2*Nc*tag[fer3])/
         (36*MW*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*tag[fer3])/
         (36*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*tag[fer3])/
         (36*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*tag[fer3])/
         (36*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*Nc*tag[fer3])/
         (36*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW2*
          B0i[bb0, MW2, 0, 0]*tag[fer3])/(12*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW*CW2*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[fer3])/
         (12*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*
          B0i[bb0, MW2, 0, 0]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[fer3])/
         (12*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*Nc*
          B0i[bb0, MW2, 0, 0]*tag[fer3])/(12*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[fer3])/
         (12*MW*Pi^(3/2)*SW2)) + (((alfa^2)^(1/4)*CHWB*CW2*MB*MW2^2)/
         (2*MH2*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*MW2*MZ2)/
         (4*MH2*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MZ2^2)/
         (2*MH2*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MW2^2*SW)/
         (MH2*MW*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHB*CW2*MB*MW2*MZ2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MW2*MZ2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHB*CW2*MB*MZ2^2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MZ2^2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MW2)/
         (2*MH2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MW2^2)/
         (2*MH2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*MB*MW2*MZ2)/
         (4*MH2*MZ*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2^2)/
         (4*MH2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MZ2^2)/
         (2*MH2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHW*MB*MW2^2*SW)/
         (MH2*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHB*MB*MW2*MZ2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHW*MB*MW2*MZ2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHB*MB*MZ2^2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHW*MB*MZ2^2*SW)/
         (4*MH2*MW*Pi^(3/2)*SW2) - (3*(alfa^2)^(1/4)*CHWB*CW2*MB*
          A0i[aa0, MH2])/(16*MZ*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHW*CW2*MB*SW*A0i[aa0, MH2])/(16*MW*Pi^(3/2)*
          SW2^2) - (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MH2])/
         (16*MW2*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MH2])/
         (16*MZ*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHW*MB*SW*A0i[aa0, MH2])/
         (16*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MW2])/
         (8*MZ*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          A0i[aa0, MW2])/(4*MH2*MZ*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHW*CW2*MB*SW*A0i[aa0, MW2])/(8*MW*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW2*SW*A0i[aa0, MW2])/
         (2*MH2*MW*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*
          A0i[aa0, MW2])/(4*MH2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MW2])/(8*MW2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MW2])/(8*MZ*Pi^(3/2)*SW2) + 
        (3*(alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MW2])/(4*MH2*MZ*Pi^(3/2)*
          SW2) + ((alfa^2)^(1/4)*CHW*MB*SW*A0i[aa0, MW2])/
         (8*MW*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHW*MB*MW2*SW*A0i[aa0, MW2])/
         (2*MH2*MW*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*CW2*MB*A0i[aa0, MZ2])/
         (16*MZ*Pi^(3/2)*SW2^2) + (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MW2*
          A0i[aa0, MZ2])/(8*MH2*MZ*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHWB*CW2*MB*MZ2*A0i[aa0, MZ2])/
         (4*MH2*MZ*Pi^(3/2)*SW2^2) - ((alfa^2)^(1/4)*CHW*CW2*MB*SW*
          A0i[aa0, MZ2])/(16*MW*Pi^(3/2)*SW2^2) + 
        (3*(alfa^2)^(1/4)*CHB*CW2*MB*MW2*SW*A0i[aa0, MZ2])/
         (8*MH2*MW*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHW*CW2*MB*MW2*SW*
          A0i[aa0, MZ2])/(8*MH2*MW*Pi^(3/2)*SW2^2) - 
        (3*(alfa^2)^(1/4)*CHB*CW2*MB*MZ2*SW*A0i[aa0, MZ2])/
         (8*MH2*MW*Pi^(3/2)*SW2^2) - (3*(alfa^2)^(1/4)*CHW*CW2*MB*MZ2*SW*
          A0i[aa0, MZ2])/(8*MH2*MW*Pi^(3/2)*SW2^2) - 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MW*A0i[aa0, MZ2])/(16*MW2*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*MB*A0i[aa0, MZ2])/(16*MZ*Pi^(3/2)*SW2) - 
        (3*(alfa^2)^(1/4)*CHWB*MB*MW2*A0i[aa0, MZ2])/(8*MH2*MZ*Pi^(3/2)*
          SW2) - (3*(alfa^2)^(1/4)*CHWB*CW*MB*MW*MZ2*A0i[aa0, MZ2])/
         (8*MH2*MW2*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHWB*MB*MZ2*
          A0i[aa0, MZ2])/(4*MH2*MZ*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHW*MB*SW*A0i[aa0, MZ2])/(16*MW*Pi^(3/2)*SW2) - 
        (3*(alfa^2)^(1/4)*CHB*MB*MW2*SW*A0i[aa0, MZ2])/(8*MH2*MW*Pi^(3/2)*
          SW2) + (3*(alfa^2)^(1/4)*CHW*MB*MW2*SW*A0i[aa0, MZ2])/
         (8*MH2*MW*Pi^(3/2)*SW2) + (3*(alfa^2)^(1/4)*CHB*MB*MZ2*SW*
          A0i[aa0, MZ2])/(8*MH2*MW*Pi^(3/2)*SW2) + 
        (3*(alfa^2)^(1/4)*CHW*MB*MZ2*SW*A0i[aa0, MZ2])/(8*MH2*MW*Pi^(3/2)*
          SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MB2*Nc*A0i[aa0, MB2]*tag[fer3])/
         (2*MH2*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MB2*Nc*SW*
          A0i[aa0, MB2]*tag[fer3])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MB2*MW*Nc*A0i[aa0, MB2]*tag[fer3])/
         (2*MH2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MB2*Nc*
          A0i[aa0, MB2]*tag[fer3])/(2*MH2*MZ*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHW*MB*MB2*Nc*SW*A0i[aa0, MB2]*tag[fer3])/
         (2*MH2*MW*Pi^(3/2)*SW2) + ((alfa^2)^(1/4)*CHWB*CW2*MB*MT2*Nc*
          A0i[aa0, MT2]*tag[fer3])/(2*MH2*MZ*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHW*CW2*MB*MT2*Nc*SW*A0i[aa0, MT2]*tag[fer3])/
         (2*MH2*MW*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHWB*CW*MB*MT2*MW*Nc*
          A0i[aa0, MT2]*tag[fer3])/(2*MH2*MW2*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHWB*MB*MT2*Nc*A0i[aa0, MT2]*tag[fer3])/
         (2*MH2*MZ*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHW*MB*MT2*Nc*SW*
          A0i[aa0, MT2]*tag[fer3])/(2*MH2*MW*Pi^(3/2)*SW2) + 
        ((alfa^2)^(1/4)*CHWB*CW2*MB*MTA2*A0i[aa0, MTA2]*tag[fer3])/
         (2*MH2*MZ*Pi^(3/2)*SW2^2) + ((alfa^2)^(1/4)*CHW*CW2*MB*MTA2*SW*
          A0i[aa0, MTA2]*tag[fer3])/(2*MH2*MW*Pi^(3/2)*SW2^2) + 
        ((alfa^2)^(1/4)*CHWB*CW*MB*MTA2*MW*A0i[aa0, MTA2]*tag[fer3])/
         (2*MH2*MW2*Pi^(3/2)*SW2) - ((alfa^2)^(1/4)*CHWB*MB*MTA2*
          A0i[aa0, MTA2]*tag[fer3])/(2*MH2*MZ*Pi^(3/2)*SW2) - 
        ((alfa^2)^(1/4)*CHW*MB*MTA2*SW*A0i[aa0, MTA2]*tag[fer3])/
         (2*MH2*MW*Pi^(3/2)*SW2))*tag[tadpole]) - 
    (Sqrt[alfa]*CHWB*CW*MB*MW*(-9*(2 + 21*Log[\[Mu]^2/MW2]) + 
       16*Nc*Log[\[Mu]^2/MT2]*tag[fer3])*tag[zetaE])/(108*Pi^(3/2)) + 
    (Sqrt[alfa]*MB*(MH2*(MW*MZ*(MH2 + 2*MW2 + MZ2)*(CHB*MW2 - CHW*MW2 + 
           CHW*MZ2)*SW - CHWB*MW2*MZ2*(MH2 - 2*MW2 + MZ2)*SW2 + 
         MH2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - CHWB*MW2*MZ2*SW2)*
          Log[\[Mu]^2/MH2] + 2*MW2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - 
           7*CHWB*MW2*MZ2*SW2)*Log[\[Mu]^2/MW2] + 
         MZ2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - CHWB*MW2*MZ2*SW2)*
          Log[\[Mu]^2/MZ2]) - (MW*MZ*(CHB*MW2 + CHW*(-MW2 + MZ2))*SW - 
         CHWB*MW2*MZ2*SW2)*(3*MH2^2 + 2*MH2*MW2 + 4*MW2^2 + MH2*MZ2 + 
         2*MZ2^2 + 3*MH2^2*Log[\[Mu]^2/MH2] + 2*MW2*(MH2 + 6*MW2)*
          Log[\[Mu]^2/MW2] + MZ2*(MH2 + 6*MZ2)*Log[\[Mu]^2/MZ2])*
        tag[tadpole] - 8*MT2^2*Nc*(CHWB*MW2*(-MW2 + MZ2) - 
         MW*MZ*(CHB*MW2 + CHW*(-MW2 + MZ2))*SW)*(1 + Log[\[Mu]^2/MT2])*
        tag[fer3]*tag[tadpole])*tag[zetaE])/(8*MH2*MW2*MZ*MZ2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*CHWB*CW*MB*MW*
      (-((54*MT2^2*(MT2 - 2*MW2)*MZ2*Log[\[Mu]^2/MT2] - 
          18*MW2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*MZ2*Log[\[Mu]^2/MW2] + 
          (MT2 - MW2)*(45*MT2^2*MZ2 + MT2*(40*MW2^2 - 101*MW2*MZ2 - 
              11*MZ2^2) + MW2*(-40*MW2^2 + 2*MW2*MZ2 + 11*MZ2^2) + 
            6*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 - 7*MZ2^2)*Log[\[Mu]^2/MZ2]))/
         ((MT2 - MW2)^2*MZ2)) - (18*(3*CW2*MH2^2 + 2*CW2*MH2*MW2 + 
          4*CW2*MW2^2 + CW2*MH2*MZ2 + 2*MW2*MZ2 + 3*CW2*MH2^2*
           Log[\[Mu]^2/MH2] + 2*CW2*MW2*(MH2 + 6*MW2)*Log[\[Mu]^2/MW2] + 
          CW2*MH2*MZ2*Log[\[Mu]^2/MZ2] + 6*MW2*MZ2*Log[\[Mu]^2/MZ2])*
         tag[tadpole])/(CW2*MH2) + (144*MT2^2*Nc*(1 + Log[\[Mu]^2/MT2])*
         tag[fer3]*tag[tadpole])/MH2)*tag[zetaMB])/(288*MW2*Pi^(3/2)*SW2) + 
    (Sqrt[alfa]*MB*((CHWB*MW2*(-18*MT2^2*(MT2 - 2*MW2)*Log[\[Mu]^2/MT2] + 
          6*MW2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*Log[\[Mu]^2/MW2] + 
          (MT2 - MW2)*(-15*MT2^2 + 17*MT2*MW2 + 16*MW2^2 + 7*MT2*MZ2 - 
            7*MW2*MZ2 - 6*(MT2 - MW2)*(2*MW2 - 3*MZ2)*Log[\[Mu]^2/MZ2])))/
        (MW*(MT2 - MW2)^2) + (6*(4*(CHWB*MW*(2*MW2^2 - MW2*MZ2 + 2*MZ2^2) + 
            MZ*(CHB*MZ2*(-MW2 + MZ2) + CHW*MW2*(2*MW2 + MZ2))*SW) - 
          3*CHWB*MH2^2*MW*(1 + Log[\[Mu]^2/MH2]) - 
          2*MW2*(CHWB*MW*(MH2 + 6*MW2) + 6*CHW*MW2*MZ*SW)*
           (1 + Log[\[Mu]^2/MW2]) - MZ2*(CHWB*MW*(MH2 - 6*MW2 + 12*MZ2) + 
            6*MZ*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*(1 + Log[\[Mu]^2/MZ2]))*
         tag[tadpole])/MH2 + (48*CHWB*MT2^2*MW*Nc*(1 + Log[\[Mu]^2/MT2])*
         tag[fer3]*tag[tadpole])/MH2)*tag[zetaMB])/(48*MW*MZ*Pi^(3/2)*SW2)))/
  (8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((alfa + 12*alfas)*CbH*MH*Sqrt[MB2/MH2]*MH2*Sqrt[MW2/MH2]*SW*
    (-6*Sqrt[1 - (4*MB2)/MH2] + 74*(1 - (4*MB2)/MH2)^(3/2) - 
     3*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] - 
     34*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
        (1 + Sqrt[1 - (4*MB2)/MH2])] + 13*(1 - (4*MB2)/MH2)^2*
      Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
     24*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
         (1 + Sqrt[1 - (4*MB2)/MH2])]^2 + 24*(1 - (4*MB2)/MH2)^2*
      Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]^2 - 
     64*(1 - (4*MB2)/MH2)^(3/2)*Log[Sqrt[1 - (4*MB2)/MH2]] + 
     32*(1 - (4*MB2)/MH2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
        (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]] + 
     32*(1 - (4*MB2)/MH2)^2*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
        (1 + Sqrt[1 - (4*MB2)/MH2])]*Log[Sqrt[1 - (4*MB2)/MH2]] + 
     24*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2] - 24*(1 - (4*MB2)/MH2)*
      Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
      Log[MB2/MH2] - 24*(1 - (4*MB2)/MH2)^2*
      Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])]*
      Log[MB2/MH2] + 48*(1 - (4*MB2)/MH2)^(3/2)*Log[\[Mu]/MH] + 
     16*(1 - (4*MB2)/MH2)*PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/
        (1 + Sqrt[1 - (4*MB2)/MH2])^2] + 16*(1 - (4*MB2)/MH2)^2*
      PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])^2/(1 + Sqrt[1 - (4*MB2)/MH2])^
         2] + 32*(1 + (1 - (4*MB2)/MH2)^2 - (4*MB2)/MH2)*
      PolyLog[2, (1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
     4*(1 - (4*MB2)/MH2)^(3/2)*(-4 + 3*Log[MB2/MH2] - 6*Log[\[Mu]/MH])*
      tag[delmb])*tag[QEDxQCD])/(192*Sqrt[2]*Sqrt[alfa]*Pi^(5/2)) - 
 (bet^3*CbH*MH*MW2*Nc*SW2*((11*(alfa^2)^(3/4)*MB*MB2)/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - (11*(alfa^2)^(3/4)*MB*MH2)/
     (144*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*MW2)/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MH2*MW2)/
     (36*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (13*(alfa^2)^(3/4)*MB*MB2*MZ2)/(72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (13*(alfa^2)^(3/4)*MB*MH2*MZ2)/(288*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MB2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MB2])/(72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MB2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MB2])/(16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*A0i[aa0, MB2])/(36*MB2*(4*MB2 - MH2)*MW*MZ2*
      Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MB2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2*A0i[aa0, MB2])/(288*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MH2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2])/(4*(4*MB2 - MH2)*MW*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MT2])/
     (16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MT2])/(8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MT2])/(32*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MT2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*A0i[aa0, MT2])/(32*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2])/(16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*A0i[aa0, MW2])/(32*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2])/(72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MB2*A0i[aa0, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2])/(32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*
      SW*SW2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*A0i[aa0, MZ2])/(36*MB2*(4*MB2 - MH2)*MW*MZ2*
      Sqrt[Pi]*SW*SW2) + (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2*A0i[aa0, MZ2])/(288*MB2*(4*MB2 - MH2)*MW*MW2*
      Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MH2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[bb0, MB2, MB2, MH2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (36*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (72*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (11*(alfa^2)^(3/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (288*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (288*MB2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*B0i[bb0, MB2, MT2, MW2])/
     (32*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MB2, MT2, MW2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*B0i[bb0, MB2, MT2, MW2])/
     (32*MB2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (16*MB2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[bb0, MH2, MB2, MB2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MH2, MH2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MH2, MT2, MT2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MH2, MT2, MT2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MB2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MH2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[bb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[bb0, MH2, MZ2, MZ2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*B0i[dbb0, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*B0i[dbb0, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2^2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2^2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (17*(alfa^2)^(3/4)*MB*MB2*MH2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (5*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (144*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*B0i[dbb0, MB2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*B0i[dbb0, MB2, MT2, MW2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (9*(alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MH2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (9*(alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MH2, MH2])/
     (64*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*B0i[dbb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MW2, MW2])/
     (32*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MH2*MW2*B0i[dbb0, MH2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^3*B0i[dbb0, MH2, MZ2, MZ2])/
     (64*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MH2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (9*(alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MH2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (72*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (3*(alfa^2)^(3/4)*MB*MB2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (8*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^3*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MH2])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (2*(alfa^2)^(3/4)*MB*MB2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (6*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (2*(alfa^2)^(3/4)*MB*MB2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    (4*(alfa^2)^(3/4)*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (18*(4*MB2 - MH2)*MW*MZ2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (9*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    (17*(alfa^2)^(3/4)*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*(alfa^2)^(3/4)*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (48*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (5*(alfa^2)^(3/4)*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (36*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (8*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (2*(4*MB2 - MH2)*MW*Sqrt[Pi]*SW*SW2) - (11*(alfa^2)^(3/4)*MB*tag[delmb])/
     (144*MW*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MW2*tag[delmb])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2) - (13*(alfa^2)^(3/4)*MB*MZ2*tag[delmb])/
     (288*MW*MW2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MB2]*
      tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MB2]*tag[delmb])/(16*MW*MW2*Sqrt[Pi]*SW*
      SW2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MB2]*tag[delmb])/
     (36*MB2*MW*MZ2*Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MB2]*
      tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2]*tag[delmb])/
     (16*MB2*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MT2]*
      tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MT2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmb])/(16*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MT2*A0i[aa0, MW2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2]*tag[delmb])/
     (36*MB2*MW*MZ2*Sqrt[Pi]*SW*SW2) + (5*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MB2, MH2]*tag[delmb])/
     (8*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MH2*
      B0i[bb0, MB2, MB2, MH2]*tag[delmb])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (36*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*
      tag[delmb])/(36*MB2*MW*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MZ2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(72*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    (17*(alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (288*MW*MW2*Sqrt[Pi]*SW*SW2) - (5*(alfa^2)^(3/4)*MB*MZ2^2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(288*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*Sqrt[Pi]*SW*SW2) + ((alfa^2)^(3/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2]*
      tag[delmb])/(32*MB2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MT2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (32*MB2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (16*MB2*MW*Sqrt[Pi]*SW*SW2) + (25*(alfa^2)^(3/4)*MB*tag[delmw])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2*tag[delmw])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (7*(alfa^2)^(3/4)*MB*MW2*tag[delmw])/
     (9*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MZ2*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmw])/(48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmw])/(6*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw])/(8*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MW2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MZ2]*tag[delmw])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (17*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw])/(48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*
      B0i[bb0, MW2, 0, MW2]*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (3*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
     (2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2^2*
      B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (48*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (25*(alfa^2)^(3/4)*MB*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*
      B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*(alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
     (96*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz])/
     (144*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^3*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*tag[delmz])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2*tag[delmz])/
     (72*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MH2]*
      tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmz])/(32*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*MW2^2*A0i[aa0, MW2]*tag[delmz])/
     (2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmz])/(6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmz])/(24*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*MH2*A0i[aa0, MZ2]*tag[delmz])/
     (96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmz])/(96*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (8*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MH2^2*
      B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(96*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MH2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (96*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^3*
      B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(2*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    (17*(alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmw]*tag[fer1])/
     (72*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*tag[delmw]*
      tag[fer1])/(72*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*tag[delmw]*tag[fer1])/
     (36*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, 0]*
      tag[delmw]*tag[fer1])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz]*tag[fer1])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*
      tag[fer1])/(18*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*tag[delmz]*tag[fer1])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) + (11*(alfa^2)^(3/4)*MB*Nc*tag[delmz]*tag[fer1])/
     (648*MW*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*tag[delmz]*
      tag[fer1])/(162*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*tag[delmz]*tag[fer1])/
     (324*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer1])/(8*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*Nc*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MH2, MB2, MB2]*tag[fer3])/(4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*
      SW2) + ((alfa^2)^(3/4)*MB*MB2*MH2*Nc*B0i[bb0, MH2, MB2, MB2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MTA2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2*MTA2*B0i[bb0, MH2, MTA2, MTA2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2^3*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2^2*MH2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (2*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MH2^2*Nc*B0i[dbb0, MH2, MB2, MB2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MB2*MH2*MTA2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MH2^2*MTA2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (16*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MB2*MTA2^2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     ((4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MH2*MTA2^2*B0i[dbb0, MH2, MTA2, MTA2]*tag[fer3])/
     (4*(4*MB2 - MH2)*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*tag[delmw]*tag[fer3])/(36*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*
      tag[fer3])/(18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*Nc*tag[delmw]*tag[fer3])/(36*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*Nc*tag[delmw]*tag[fer3])/
     (24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MT2*Nc*tag[delmw]*
      tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MT2*Nc*tag[delmw]*
      tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*tag[delmw]*tag[fer3])/
     (18*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MT2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*
      tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*
      tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*
      SW2^2) - ((alfa^2)^(3/4)*MB*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(24*MW*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2^2*
      B0i[bb0, MW2, 0, MTA2]*tag[delmw]*tag[fer3])/(24*MW*MW2*MZ2*Sqrt[Pi]*SW*
      SW2^2) + ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(24*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MT2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (48*MW*MW2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MT2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2^2*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(12*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (24*MW*MW2*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (12*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*tag[delmz]*tag[fer3])/
     (12*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2*MW2^2*tag[delmz]*
      tag[fer3])/(3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*MW2*tag[delmz]*tag[fer3])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*
      tag[fer3])/(9*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MTA2*tag[delmz]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*tag[delmz]*
      tag[fer3])/(6*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*Nc*tag[delmz]*tag[fer3])/
     (324*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*MW2^2*Nc*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    (4*(alfa^2)^(3/4)*MB*MT2*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*Nc*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MT2*MW2*Nc*
      tag[delmz]*tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*tag[delmz]*tag[fer3])/
     (81*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - (5*(alfa^2)^(3/4)*MB*MB2*Nc*tag[delmz]*
      tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*(alfa^2)^(3/4)*MB*MT2*Nc*tag[delmz]*tag[fer3])/
     (216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*MW2*Nc*tag[delmz]*
      tag[fer3])/(162*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*Nc*A0i[aa0, MB2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (4*(alfa^2)^(3/4)*MB*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + (17*(alfa^2)^(3/4)*MB*Nc*A0i[aa0, MT2]*
      tag[delmz]*tag[fer3])/(216*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2^2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MW2*A0i[aa0, MTA2]*
      tag[delmz]*tag[fer3])/(2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (5*(alfa^2)^(3/4)*MB*A0i[aa0, MTA2]*tag[delmz]*tag[fer3])/
     (24*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (7*(alfa^2)^(3/4)*MB*B0i[bb0, MZ2, 0, 0]*
      tag[delmz]*tag[fer3])/(48*MW*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (11*(alfa^2)^(3/4)*MB*Nc*
      B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(216*MW*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (11*(alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MB2*MW2^2*Nc*
      B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) + 
    (17*(alfa^2)^(3/4)*MB*MB2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*tag[fer3])/
     (108*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (17*(alfa^2)^(3/4)*MB*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*Sqrt[Pi]*SW*SW2^2) - (4*(alfa^2)^(3/4)*MB*MT2*MW2^2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MT2*MW2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (2*(alfa^2)^(3/4)*MB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(27*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (432*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (5*(alfa^2)^(3/4)*MB*MW2*Nc*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (54*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (5*(alfa^2)^(3/4)*MB*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MTA2*MW2^2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (3*MW*MZ2^3*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MTA2*MW2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (2*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (6*MW*MZ2^2*Sqrt[Pi]*SW*SW2^2) - 
    (7*(alfa^2)^(3/4)*MB*MTA2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (48*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MW2*B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/
     (4*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2*tag[delmb]*
      tag[tadpole])/(4*MH2*MW*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MZ2^2*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmb]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmb]*
      tag[tadpole])/(16*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmb]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (3*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmb]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    ((alfa^2)^(3/4)*MB*MW2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*MW2^2*tag[delmw]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MZ2*tag[delmw]*tag[tadpole])/
     (4*MH2*MW*Sqrt[Pi]*SW*SW2^2) - ((alfa^2)^(3/4)*MB*MZ2^2*tag[delmw]*
      tag[tadpole])/(8*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*tag[delmw]*tag[tadpole])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmw]*tag[tadpole])/(16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(16*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmw]*tag[tadpole])/
     (8*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (3*(alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmw]*tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(32*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmw]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*MZ2*A0i[aa0, MZ2]*
      tag[delmw]*tag[tadpole])/(16*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MW2^2*tag[delmz]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MZ2*tag[delmz]*tag[tadpole])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*A0i[aa0, MH2]*
      tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*A0i[aa0, MW2]*tag[delmz]*tag[tadpole])/
     (16*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + (3*(alfa^2)^(3/4)*MB*MW2*A0i[aa0, MW2]*
      tag[delmz]*tag[tadpole])/(8*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    (3*(alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*tag[delmz]*tag[tadpole])/
     (16*MH2*MW*Sqrt[Pi]*SW*SW2^2) + ((alfa^2)^(3/4)*MB*A0i[aa0, MZ2]*
      tag[delmz]*tag[tadpole])/(32*MW*MZ2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmb]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmb]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) - ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3]*tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3]*
      tag[tadpole])/(2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2^2) + 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmw]*tag[fer3]*tag[tadpole])/
     (2*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MB2*Nc*A0i[aa0, MB2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3]*
      tag[tadpole])/(4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - 
    ((alfa^2)^(3/4)*MB*MTA2*A0i[aa0, MTA2]*tag[delmz]*tag[fer3]*tag[tadpole])/
     (4*MH2*MW*MZ2*Sqrt[Pi]*SW*SW2^2) - (alfa^(3/2)*MB*tag[zetaE])/
     (12*MW*Sqrt[Pi]*SW) - (7*alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*tag[zetaE])/
     (8*MW*Sqrt[Pi]*SW) + (2*alfa^(3/2)*MB*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(27*MW*Sqrt[Pi]*SW) + (73*alfa^(3/2)*MB*MT2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^3*tag[zetaMB])/(64*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*
      SW2) - (103*alfa^(3/2)*MB*MT2*MW2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MW2^2*tag[zetaMB])/
     (288*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MT2^2*MW2*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*
      SW*SW2) + (5*alfa^(3/2)*MB*MT2*MW2^2*tag[zetaMB])/
     (36*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (5*alfa^(3/2)*MB*MW2^3*tag[zetaMB])/(72*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*
      SW2) - (11*alfa^(3/2)*MB*MT2*MZ2*tag[zetaMB])/(288*MW*(MT2 - MW2)^2*
      Sqrt[Pi]*SW*SW2) + (11*alfa^(3/2)*MB*MT2^2*MZ2*tag[zetaMB])/
     (576*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (11*alfa^(3/2)*MB*MW2*MZ2*tag[zetaMB])/(576*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*
      SW2) + (3*alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (32*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (16*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (24*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (6*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MW2^3*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (12*MW*(MT2 - MW2)^2*MZ2*Sqrt[Pi]*SW*SW2) - 
    (7*alfa^(3/2)*MB*MT2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (48*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*MW2*Sqrt[Pi]*SW*SW2) + 
    (7*alfa^(3/2)*MB*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (96*MW*(MT2 - MW2)^2*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*tag[tadpole]*tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*
      SW2) - (alfa^(3/2)*MB*MW2*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*tag[zetaMB])/
     (16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*MZ2*tag[tadpole]*
      tag[zetaMB])/(32*MW*MW2*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MH2*Log[\[Mu]^2/MH2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) - (alfa^(3/2)*MB*Log[\[Mu]^2/MW2]*
      tag[tadpole]*tag[zetaMB])/(16*MW*Sqrt[Pi]*SW*SW2) - 
    (3*alfa^(3/2)*MB*MW2*Log[\[Mu]^2/MW2]*tag[tadpole]*tag[zetaMB])/
     (8*MH2*MW*Sqrt[Pi]*SW*SW2) - (3*alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*
      tag[tadpole]*tag[zetaMB])/(16*CW2*MH2*MW*Sqrt[Pi]*SW*SW2) - 
    (alfa^(3/2)*MB*MZ2*Log[\[Mu]^2/MZ2]*tag[tadpole]*tag[zetaMB])/
     (32*MW*MW2*Sqrt[Pi]*SW*SW2) + (alfa^(3/2)*MB*MT2^2*Nc*tag[fer3]*
      tag[tadpole]*tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2) + 
    (alfa^(3/2)*MB*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole]*
      tag[zetaMB])/(4*MH2*MW*MW2*Sqrt[Pi]*SW*SW2)))/(4*Sqrt[2]*alfa*Pi^2) + 
 (Sqrt[alfa]*bet^3*MB*MH*Nc*((-5*CbH*MW2)/(24*Sqrt[2]*Pi^2) + 
    (CbH*MW2^2)/(12*Sqrt[2]*MZ2*Pi^2) - (CbH*MZ2)/(16*Sqrt[2]*Pi^2) - 
    (CbH*MW2*SW2^2)/(36*Sqrt[2]*CW2*Pi^2) + 
    ((CbH*MW2)/(24*Sqrt[2]*Pi^2) - (CbH*CW2*MW2)/(32*Sqrt[2]*Pi^2) + 
      (CbH*MW2^2)/(72*Sqrt[2]*MB2*Pi^2) + (CbH*MZ2)/(48*Sqrt[2]*Pi^2) - 
      (CbH*MW2*MZ2)/(36*Sqrt[2]*MB2*Pi^2) + (CbH*CW2*MW2*MZ2)/
       (32*Sqrt[2]*MB2*Pi^2) + (CbH*MZ2^2)/(72*Sqrt[2]*MB2*Pi^2) + 
      (CbH*MH2*(-4*MW2 + MZ2)^2 + 2*CbH*MB2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
        CbH*MB2*(-48*MW2^2 + 24*MW2*MZ2 + 6*MZ2^2))/
       (144*Sqrt[2]*(4*MB2 - MH2)*MZ2*Pi^2) - (CbH*MW2*SW2)/
       (48*Sqrt[2]*Pi^2) + (CbH*MW2*MZ2*SW2)/(48*Sqrt[2]*MB2*Pi^2) + 
      (CbH*MW2*SW2^2)/(96*Sqrt[2]*CW2*Pi^2) + (CbH*MW2*MZ2*SW2^2)/
       (288*Sqrt[2]*CW2*MB2*Pi^2))*B0i[bb0, MB2, MB2, MZ2] + 
    ((CbH*MW2)/(24*Sqrt[2]*Pi^2) - (CbH*CW2*MW2)/(32*Sqrt[2]*Pi^2) + 
      (CbH*MW2^2)/(72*Sqrt[2]*MB2*Pi^2) + (CbH*MZ2)/(48*Sqrt[2]*Pi^2) - 
      (CbH*MW2*MZ2)/(36*Sqrt[2]*MB2*Pi^2) + (CbH*CW2*MW2*MZ2)/
       (32*Sqrt[2]*MB2*Pi^2) + (CbH*MZ2^2)/(72*Sqrt[2]*MB2*Pi^2) + 
      (CbH*MH2*(-4*MW2 + MZ2)^2 + 2*CbH*MB2*(-24*MW2^2 + 12*MW2*MZ2 + 
          3*MZ2^2) + CbH*MB2*(16*MW2^2 - 8*MW2*MZ2 + 10*MZ2^2))/
       (144*Sqrt[2]*(4*MB2 - MH2)*MZ2*Pi^2) - (CbH*MW2*SW2)/
       (48*Sqrt[2]*Pi^2) + (CbH*MW2*MZ2*SW2)/(48*Sqrt[2]*MB2*Pi^2) + 
      (CbH*MW2*SW2^2)/(96*Sqrt[2]*CW2*Pi^2) + (CbH*MW2*MZ2*SW2^2)/
       (288*Sqrt[2]*CW2*MB2*Pi^2))*B0i[bb0, MB2, MB2, MZ2] + 
    ((CbH*MB2)/(32*Sqrt[2]*Pi^2) - (CbH*MT2^2)/(32*Sqrt[2]*MB2*Pi^2) + 
      (3*CbH*MW2)/(32*Sqrt[2]*Pi^2) - (CbH*MT2*MW2)/(32*Sqrt[2]*MB2*Pi^2) + 
      (CbH*MW2^2)/(16*Sqrt[2]*MB2*Pi^2) + 
      (-2*CtH*MB*MB2^2*MT + 2*CtH*MB*MB2*MT*MT2 + CbH*MB2*(4*MB2 - MH2)*
         (MB2 - MT2 - MW2) + 4*CtH*MB*MB2*MT*MW2 + 
        CtH*MB*MT*(-6*MB2^2 + MB2*(MH2 + 6*MT2) + MH2*(-MT2 + MW2)))/
       (16*Sqrt[2]*MB2*(4*MB2 - MH2)*Pi^2))*B0i[bb0, MB2, MT2, MW2] + 
    ((CbH*MB2)/(32*Sqrt[2]*Pi^2) - (CbH*MT2^2)/(32*Sqrt[2]*MB2*Pi^2) + 
      (3*CbH*MW2)/(32*Sqrt[2]*Pi^2) - (CbH*MT2*MW2)/(32*Sqrt[2]*MB2*Pi^2) + 
      (CbH*MW2^2)/(16*Sqrt[2]*MB2*Pi^2) + (4*CbH*MB2^3 - CbH*MB2^2*MH2 - 
        6*CtH*MB*MB2^2*MT + CtH*MB*MB2*MH2*MT - 4*CbH*MB2^2*MT2 + 
        CbH*MB2*MH2*MT2 + 6*CtH*MB*MB2*MT*MT2 - CtH*MB*MH2*MT*MT2 - 
        4*CbH*MB2^2*MW2 + CbH*MB2*MH2*MW2 + CtH*MB*MH2*MT*MW2 + 
        CtH*MB*MT*(-2*MB2^2 + MB2*(2*MT2 + 4*MW2)))/(16*Sqrt[2]*MB2*
        (4*MB2 - MH2)*Pi^2))*B0i[bb0, MB2, MT2, MW2] + 
    (3*MH2*(20*CbH*MB2 - 3*CbH*MH2)*B0i[bb0, MH2, MH2, MH2])/
     (16*Sqrt[2]*(4*MB2 - MH2)*Pi^2) + 2*((CbH*MH2)/(16*Sqrt[2]*Pi^2) - 
      (CbH*MW2)/(8*Sqrt[2]*Pi^2))*B0i[bb0, MH2, MW2, MW2] + 
    2*((CbH*MH2)/(32*Sqrt[2]*Pi^2) - (CbH*MZ2)/(16*Sqrt[2]*Pi^2))*
     B0i[bb0, MH2, MZ2, MZ2] + 2*((3*CbH*MB2^2)/(4*Sqrt[2]*Pi^2) - 
      (3*CbH*MB2*MH2)/(16*Sqrt[2]*Pi^2))*B0i[dbb0, MB2, MB2, MH2] + 
    2*((CbH*MB2*MW2)/(36*Sqrt[2]*Pi^2) + (CbH*CW2*MB2*MW2)/
       (16*Sqrt[2]*Pi^2) - (CbH*MW2^2)/(36*Sqrt[2]*Pi^2) - 
      (CbH*MB2*MW2^2)/(18*Sqrt[2]*MZ2*Pi^2) + (CbH*MB2*MZ2)/
       (36*Sqrt[2]*Pi^2) + (CbH*MW2*MZ2)/(72*Sqrt[2]*Pi^2) - 
      (CbH*CW2*MW2*MZ2)/(32*Sqrt[2]*Pi^2) - (5*CbH*MZ2^2)/
       (288*Sqrt[2]*Pi^2) + (5*CbH*MB2*MW2*SW2)/(24*Sqrt[2]*Pi^2) - 
      (CbH*MW2*MZ2*SW2)/(48*Sqrt[2]*Pi^2) + (13*CbH*MB2*MW2*SW2^2)/
       (144*Sqrt[2]*CW2*Pi^2) - (5*CbH*MW2*MZ2*SW2^2)/(288*Sqrt[2]*CW2*Pi^2))*
     B0i[dbb0, MB2, MB2, MZ2] + 2*((CbH*MB2^2)/(16*Sqrt[2]*Pi^2) - 
      (CbH*MB2*MT2)/(8*Sqrt[2]*Pi^2) + (CbH*MT2^2)/(16*Sqrt[2]*Pi^2) + 
      (CbH*MB2*MW2)/(16*Sqrt[2]*Pi^2) + (CbH*MT2*MW2)/(16*Sqrt[2]*Pi^2) - 
      (CbH*MW2^2)/(8*Sqrt[2]*Pi^2))*B0i[dbb0, MB2, MT2, MW2] + 
    (9*CbH*MH2^2*B0i[dbb0, MH2, MH2, MH2])/(32*Sqrt[2]*Pi^2) + 
    2*((CbH*MH2^2)/(32*Sqrt[2]*Pi^2) - (CbH*MH2*MW2)/(8*Sqrt[2]*Pi^2) + 
      (3*CbH*MW2^2)/(8*Sqrt[2]*Pi^2))*B0i[dbb0, MH2, MW2, MW2] + 
    2*((CbH*MH2^2)/(64*Sqrt[2]*Pi^2) - (CbH*MH2*MZ2)/(16*Sqrt[2]*Pi^2) + 
      (3*CbH*MZ2^2)/(16*Sqrt[2]*Pi^2))*B0i[dbb0, MH2, MZ2, MZ2] + 
    (3*MB2*MH2*(8*CbH*MB2 - 3*CbH*MH2)*C0i[cc0, MB2, MH2, MB2, MB2, MH2, 
       MH2])/(4*Sqrt[2]*(4*MB2 - MH2)*Pi^2) + 
    (MB2*(CbH*(32*MB2^2 - 12*MB2*MH2 - 2*MH2^2) + 
       CbH*(16*MB2^2 - 12*MB2*MH2 - MH2^2))*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MH2])/(8*Sqrt[2]*(4*MB2 - MH2)*Pi^2) + 
    ((CbH*(4*MH2^2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
         4*MB2^2*(-16*MW2^2 + 8*MW2*MZ2 + 8*MZ2^2) - 
         MB2*(16*MW2^2*(-3*MH2 + MZ2) - 8*MW2*MZ2*(-3*MH2 + MZ2) + 
           MZ2^2*(24*MH2 + 10*MZ2))) + CbH*(36*MB2^2*MZ2^2 + 
         MB2*(-9*MH2*MZ2^2 - 2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))))*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(144*Sqrt[2]*(4*MB2 - MH2)*MZ2*
      Pi^2) + ((CbH*(36*MB2^2*MZ2^2 - MB2*(16*MW2^2*MZ2 - 8*MW2*MZ2^2 + 
           MZ2^2*(9*MH2 + 10*MZ2))) + 
       CbH*(4*MH2^2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
         4*MB2^2*(-16*MW2^2 + 8*MW2*MZ2 + 8*MZ2^2) + 
         MB2*(3*MH2*(16*MW2^2 - 8*MW2*MZ2 - 8*MZ2^2) - 
           2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))))*C0i[cc0, MH2, MB2, MB2, 
       MB2, MB2, MZ2])/(144*Sqrt[2]*(4*MB2 - MH2)*MZ2*Pi^2) + 
    (MB*MT*(CtH*(MB2^2 + MT2^2 + MT2*MW2 - 2*MW2^2 - MB2*(2*MT2 + MW2)) + 
       CtH*(MB2^2 + MT2^2 - MB2*(2*MT2 - 3*MW2) + MT2*MW2 - 
         MW2*(MH2 + 2*MW2)))*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*Sqrt[2]*(4*MB2 - MH2)*Pi^2) + 2*B0i[bb0, MB2, MB2, MH2]*
     ((3*CbH*MH2)/(32*Sqrt[2]*Pi^2) + 
      (3*(CbH*(4*MB2^2 - 2*MB2*MH2) + CbH*(20*MB2^2 - 10*MB2*MH2 + MH2^2)))/
       (16*Sqrt[2]*(4*MB2 - MH2)*Pi^2) + (CbH*(-4*MB2 + MH2)*tag[delmb])/
       (16*Sqrt[2]*Pi^2)) + 2*B0i[bb0, MW2, MH2, MW2]*
     ((CbH*MH2*tag[delmw])/(12*Sqrt[2]*Pi^2) - (CbH*MH2^2*tag[delmw])/
       (48*Sqrt[2]*MW2*Pi^2) - (CbH*MW2*tag[delmw])/(4*Sqrt[2]*Pi^2) - 
      (CbH*CW2*MH2*tag[delmw])/(12*Sqrt[2]*Pi^2*SW2) + 
      (CbH*CW2*MH2^2*tag[delmw])/(48*Sqrt[2]*MW2*Pi^2*SW2) + 
      (CbH*CW2*MW2*tag[delmw])/(4*Sqrt[2]*Pi^2*SW2)) + 
    2*B0i[bb0, MW2, 0, MW2]*((CbH*MW2*tag[delmw])/(Sqrt[2]*Pi^2) - 
      (CbH*MW2^2*tag[delmw])/(Sqrt[2]*MZ2*Pi^2) - (CbH*CW2*MW2*tag[delmw])/
       (Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MW2^2*tag[delmw])/
       (Sqrt[2]*MZ2*Pi^2*SW2)) + 2*B0i[bb0, MW2, MW2, MZ2]*
     ((CbH*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*tag[delmw])/
       (48*Sqrt[2]*MW2*MZ2*Pi^2) - (CbH*CW2*(4*MW2 - MZ2)*
        (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*tag[delmw])/(48*Sqrt[2]*MW2*MZ2*Pi^2*
        SW2)) + (CbH*CW2*(4*MW2 - MZ2)*(9*MW2^2 - 2*MW2*MZ2*(-12 + SW2) + 
       MZ2^2*SW2^2)*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
     (24*Sqrt[2]*MZ2^2*Pi^2*SW2) + 2*B0i[bb0, MZ2, MH2, MZ2]*
     ((CbH*CW2*(MH2 - 4*MZ2)*tag[delmz])/(16*Sqrt[2]*Pi^2*SW2) - 
      (CbH*CW2*MH2*(MH2 - MZ2)*tag[delmz])/(48*Sqrt[2]*MZ2*Pi^2*SW2)) + 
    (CbH*CW2*(-16*MB2*MW2^2 + 8*(MB2 - MW2)*MW2*MZ2 + 
       (17*MB2 + 4*MW2)*MZ2^2 - 5*MZ2^3)*Nc*B0i[bb0, MZ2, MB2, MB2]*
      tag[delmz]*tag[fer3])/(108*Sqrt[2]*MZ2^2*Pi^2*SW2) - 
    (CbH*CW2*Nc*(-24*MT2*MZ2*SW2*(3*MW2 - MZ2*SW2) - 
       (MT2 - MZ2)*(16*MZ2^2*SW2^2 + (-3*MW2 + MZ2*SW2)^2))*
      B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
     (108*Sqrt[2]*MZ2^2*Pi^2*SW2) - 
    (CbH*CW2*(-12*MTA2*MZ2*SW2*(MW2 - MZ2*SW2) - (MTA2 - MZ2)*
        (4*MZ2^2*SW2^2 + (MW2 - MZ2*SW2)^2))*B0i[bb0, MZ2, MTA2, MTA2]*
      tag[delmz]*tag[fer3])/(12*Sqrt[2]*MZ2^2*Pi^2*SW2) + 
    (CbH*MW2*(1 + Nc)*tag[delmw]*(tag[fer1] + tag[fer2])*tag[fer3])/
     (18*Sqrt[2]*Pi^2) - (CbH*CW2*MW2*(1 + Nc)*tag[delmw]*
      (tag[fer1] + tag[fer2])*tag[fer3])/(18*Sqrt[2]*Pi^2*SW2) + 
    (CbH*MW2*(9 + 9*CW2^2*(1 + 2*Nc) - 18*CW2*SW2 + (45 + 22*Nc)*SW2^2)*
      tag[delmz]*(tag[fer1] + tag[fer2])*tag[fer3])/(324*Sqrt[2]*Pi^2*SW2) + 
    (CbH*tag[delmw]*(3*MH2 + 56*MW2 + 3*MZ2 + 
       2*(-3*MTA2 + MW2 + (-3*(MB2 + MT2) + MW2)*Nc)*tag[fer3]))/
     (36*Sqrt[2]*Pi^2) - (CbH*CW2*tag[delmw]*(3*MH2 + 56*MW2 + 3*MZ2 + 
       2*(-3*MTA2 + MW2 + (-3*(MB2 + MT2) + MW2)*Nc)*tag[fer3]))/
     (36*Sqrt[2]*Pi^2*SW2) + 2*B0i[bb0, MH2, MTA2, MTA2]*
     ((CbH*MTA2*tag[fer3])/(16*Sqrt[2]*Pi^2) + 
      (CtauH*(1 - CW2)*MB*Sqrt[MTA2]*tag[fer3])/(8*Sqrt[2]*Pi^2*SW2)) + 
    2*B0i[dbb0, MH2, MTA2, MTA2]*((CbH*MH2*MTA2*tag[fer3])/
       (16*Sqrt[2]*Pi^2) - (CbH*MTA2^2*tag[fer3])/(4*Sqrt[2]*Pi^2) + 
      (CtauH*(1 - CW2)*MB*MH2*Sqrt[MTA2]*tag[fer3])/(8*Sqrt[2]*Pi^2*SW2) - 
      (CtauH*(1 - CW2)*MB*MTA2^(3/2)*tag[fer3])/(2*Sqrt[2]*Pi^2*SW2)) + 
    2*B0i[bb0, MH2, MB2, MB2]*
     (-(MB2*(CbH*(8*MW2^2 - 4*MW2*MZ2 + MZ2*(54*MB2 + 5*MZ2)) + 
          CbH*(8*MW2^2 - 4*MW2*MZ2 + MZ2*(18*MB2 + 9*MH2 + 5*MZ2))))/
       (72*Sqrt[2]*(4*MB2 - MH2)*MZ2*Pi^2) + (CbH*MB2*Nc*tag[fer3])/
       (16*Sqrt[2]*Pi^2) + (CbH*(1 - CW2)*MB2*Nc*tag[fer3])/
       (8*Sqrt[2]*Pi^2*SW2)) + 2*B0i[dbb0, MH2, MB2, MB2]*
     (-(CbH*MB2^2*Nc*tag[fer3])/(4*Sqrt[2]*Pi^2) + (CbH*MB2*MH2*Nc*tag[fer3])/
       (16*Sqrt[2]*Pi^2) - (CbH*(1 - CW2)*MB2^2*Nc*tag[fer3])/
       (2*Sqrt[2]*Pi^2*SW2) + (CbH*(1 - CW2)*MB2*MH2*Nc*tag[fer3])/
       (8*Sqrt[2]*Pi^2*SW2)) + 2*B0i[bb0, MH2, MT2, MT2]*
     (-(MB*MT*(CtH*(-MB2 + MT2 + 2*MW2) + CtH*(3*MB2 - MH2 + MT2 + 2*MW2)))/
       (8*Sqrt[2]*(4*MB2 - MH2)*Pi^2) + (CbH*MT2*Nc*tag[fer3])/
       (16*Sqrt[2]*Pi^2) + (CtH*(1 - CW2)*MB*MT*Nc*tag[fer3])/
       (8*Sqrt[2]*Pi^2*SW2)) + 2*B0i[dbb0, MH2, MT2, MT2]*
     ((CbH*MH2*MT2*Nc*tag[fer3])/(16*Sqrt[2]*Pi^2) - (CbH*MT2^2*Nc*tag[fer3])/
       (4*Sqrt[2]*Pi^2) + (CtH*(1 - CW2)*MB*MH2*MT*Nc*tag[fer3])/
       (8*Sqrt[2]*Pi^2*SW2) - (CtH*(1 - CW2)*MB*MT*MT2*Nc*tag[fer3])/
       (2*Sqrt[2]*Pi^2*SW2)) + 2*B0i[bb0, MW2, 0, MTA2]*
     ((CbH*MTA2*tag[delmw]*tag[fer3])/(24*Sqrt[2]*Pi^2) + 
      (CbH*MTA2^2*tag[delmw]*tag[fer3])/(24*Sqrt[2]*MW2*Pi^2) - 
      (CbH*MW2*tag[delmw]*tag[fer3])/(12*Sqrt[2]*Pi^2) - 
      (CbH*CW2*MTA2*tag[delmw]*tag[fer3])/(24*Sqrt[2]*Pi^2*SW2) - 
      (CbH*CW2*MTA2^2*tag[delmw]*tag[fer3])/(24*Sqrt[2]*MW2*Pi^2*SW2) + 
      (CbH*CW2*MW2*tag[delmw]*tag[fer3])/(12*Sqrt[2]*Pi^2*SW2)) + 
    2*B0i[bb0, MW2, MB2, MT2]*((CbH*MB2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*Pi^2) + (CbH*MT2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*Pi^2) + (CbH*MB2^2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*MW2*Pi^2) - (CbH*MB2*MT2*Nc*tag[delmw]*tag[fer3])/
       (12*Sqrt[2]*MW2*Pi^2) + (CbH*MT2^2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*MW2*Pi^2) - (CbH*MW2*Nc*tag[delmw]*tag[fer3])/
       (12*Sqrt[2]*Pi^2) - (CbH*CW2*MB2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*Pi^2*SW2) - (CbH*CW2*MT2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*Pi^2*SW2) - (CbH*CW2*MB2^2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*MW2*Pi^2*SW2) + (CbH*CW2*MB2*MT2*Nc*tag[delmw]*tag[fer3])/
       (12*Sqrt[2]*MW2*Pi^2*SW2) - (CbH*CW2*MT2^2*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*MW2*Pi^2*SW2) + (CbH*CW2*MW2*Nc*tag[delmw]*tag[fer3])/
       (12*Sqrt[2]*Pi^2*SW2)) + 2*B0i[bb0, MW2, 0, 0]*
     (-(CbH*MW2*(1 + Nc)*tag[delmw]*(tag[fer1] + tag[fer2])*tag[fer3])/
       (12*Sqrt[2]*Pi^2) + (CbH*CW2*MW2*(1 + Nc)*tag[delmw]*
        (tag[fer1] + tag[fer2])*tag[fer3])/(12*Sqrt[2]*Pi^2*SW2)) + 
    2*B0i[bb0, MZ2, 0, 0]*(-(CbH*CW2*MZ2*tag[delmz]*tag[fer3])/
       (24*Sqrt[2]*Pi^2*SW2) - (CbH*MW2*(9 + 9*CW2^2*(1 + 2*Nc) - 
         18*CW2*SW2 + (45 + 22*Nc)*SW2^2)*tag[delmz]*(tag[fer1] + tag[fer2])*
        tag[fer3])/(216*Sqrt[2]*Pi^2*SW2)) - 
    (CbH*CW2*tag[delmz]*((6*MB2 - MZ2)*(2*MW2 + MZ2)^2*Nc*tag[fer3] - 
       4*MZ2^2*(-54*MTA2 - 6*(MB2 + 4*MT2)*Nc + MZ2*(9 + 5*Nc))*SW2^2*
        tag[fer3] + (6*MT2 - MZ2)*Nc*(-3*MW2 + MZ2*SW2)^2*tag[fer3] + 
       9*(MW2 - MZ2*SW2)^2*(-6*MW2 + MZ2 + 6*MTA2*tag[fer3] - 
         MZ2*tag[fer3]) - 9*(48*MW2^3 + 4*MW2^2*MZ2 + 3*MH2*MZ2^2 + 
         MZ2^3*(2 + tag[fer3]))))/(324*Sqrt[2]*MZ2^2*Pi^2*SW2) + 
    (3*CbH*MW2^2*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) + 
    (3*CbH*MZ2^2*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
    (CbH*MW2^2*tag[delmb]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
    (CbH*MZ2^2*tag[delmb]*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) - 
    (CbH*(2*MW2^2 + MZ2^2)*tag[delmb]*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) - 
    (CbH*(2*MW2^2 + MZ2^2)*tag[delmw]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) + 
    (CbH*CW2*(2*MW2^2 + MZ2^2)*tag[delmw]*tag[tadpole])/
     (2*Sqrt[2]*MH2*Pi^2*SW2) - (CbH*CW2*(2*MW2^2 + MZ2^2)*tag[delmz]*
      tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) + 
    2*A0i[aa0, MH2]*((3*CbH)/(16*Sqrt[2]*Pi^2) - (5*CbH*tag[delmb])/
       (32*Sqrt[2]*Pi^2) + (CbH*(MH2 - 3*MW2)*tag[delmw])/
       (48*Sqrt[2]*MW2*Pi^2) - (CbH*CW2*(MH2 - 3*MW2)*tag[delmw])/
       (48*Sqrt[2]*MW2*Pi^2*SW2) + (CbH*CW2*(MH2 - 3*MZ2)*tag[delmz])/
       (48*Sqrt[2]*MZ2*Pi^2*SW2) - (9*CbH*tag[tadpole])/(32*Sqrt[2]*Pi^2) + 
      (3*CbH*tag[delmb]*tag[tadpole])/(32*Sqrt[2]*Pi^2) + 
      (3*CbH*tag[delmw]*tag[tadpole])/(16*Sqrt[2]*Pi^2) - 
      (3*CbH*CW2*tag[delmw]*tag[tadpole])/(16*Sqrt[2]*Pi^2*SW2) + 
      (3*CbH*CW2*tag[delmz]*tag[tadpole])/(16*Sqrt[2]*Pi^2*SW2)) + 
    2*A0i[aa0, MW2]*((3*CbH)/(32*Sqrt[2]*Pi^2) + 
      (CtH*MB*MT)/(16*Sqrt[2]*MB2*Pi^2) - (CbH*MT2)/(32*Sqrt[2]*MB2*Pi^2) - 
      (CbH*MW2)/(16*Sqrt[2]*MB2*Pi^2) - (CbH*tag[delmb])/(16*Sqrt[2]*Pi^2) - 
      (3*CbH*tag[delmw])/(8*Sqrt[2]*Pi^2) - (CbH*MH2*tag[delmw])/
       (48*Sqrt[2]*MW2*Pi^2) - (CbH*MZ2*tag[delmw])/(48*Sqrt[2]*MW2*Pi^2) + 
      (3*CbH*CW2*tag[delmw])/(8*Sqrt[2]*Pi^2*SW2) + (CbH*CW2*MH2*tag[delmw])/
       (48*Sqrt[2]*MW2*Pi^2*SW2) + (CbH*CW2*MZ2*tag[delmw])/
       (48*Sqrt[2]*MW2*Pi^2*SW2) - (CbH*CW2*(8*MW2^2 + (MW2 - MZ2*SW2)^2)*
        tag[delmz])/(12*Sqrt[2]*MZ2^2*Pi^2*SW2) - (3*CbH*tag[tadpole])/
       (16*Sqrt[2]*Pi^2) - (9*CbH*MW2*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) + 
      (CbH*tag[delmb]*tag[tadpole])/(16*Sqrt[2]*Pi^2) + 
      (3*CbH*MW2*tag[delmb]*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) + 
      (CbH*(MH2 + 6*MW2)*tag[delmw]*tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2) - 
      (CbH*CW2*(MH2 + 6*MW2)*tag[delmw]*tag[tadpole])/
       (8*Sqrt[2]*MH2*Pi^2*SW2) + (CbH*CW2*(MH2 + 6*MW2)*tag[delmz]*
        tag[tadpole])/(8*Sqrt[2]*MH2*Pi^2*SW2)) + 
    2*A0i[aa0, MZ2]*(CbH/(16*Sqrt[2]*Pi^2) + 
      (CbH*MW2)/(36*Sqrt[2]*MB2*Pi^2) - (CbH*CW2*MW2)/(32*Sqrt[2]*MB2*Pi^2) - 
      (CbH*MW2^2)/(72*Sqrt[2]*MB2*MZ2*Pi^2) - 
      (CbH*MZ2)/(72*Sqrt[2]*MB2*Pi^2) - (CbH*MW2*SW2)/(48*Sqrt[2]*MB2*Pi^2) - 
      (CbH*MW2*SW2^2)/(288*Sqrt[2]*CW2*MB2*Pi^2) - (CbH*tag[delmb])/
       (32*Sqrt[2]*Pi^2) + (5*CbH*tag[delmw])/(48*Sqrt[2]*Pi^2) - 
      (CbH*MW2*tag[delmw])/(2*Sqrt[2]*MZ2*Pi^2) + (CbH*MZ2*tag[delmw])/
       (48*Sqrt[2]*MW2*Pi^2) - (5*CbH*CW2*tag[delmw])/(48*Sqrt[2]*Pi^2*SW2) + 
      (CbH*CW2*MW2*tag[delmw])/(2*Sqrt[2]*MZ2*Pi^2*SW2) - 
      (CbH*CW2*MZ2*tag[delmw])/(48*Sqrt[2]*MW2*Pi^2*SW2) - 
      (CbH*CW2*(MH2 + MZ2)*tag[delmz])/(48*Sqrt[2]*MZ2*Pi^2*SW2) - 
      (3*CbH*tag[tadpole])/(32*Sqrt[2]*Pi^2) - (9*CbH*MZ2*tag[tadpole])/
       (16*Sqrt[2]*MH2*Pi^2) + (CbH*tag[delmb]*tag[tadpole])/
       (32*Sqrt[2]*Pi^2) + (3*CbH*MZ2*tag[delmb]*tag[tadpole])/
       (16*Sqrt[2]*MH2*Pi^2) + (CbH*(MH2 + 6*MZ2)*tag[delmw]*tag[tadpole])/
       (16*Sqrt[2]*MH2*Pi^2) - (CbH*CW2*(MH2 + 6*MZ2)*tag[delmw]*
        tag[tadpole])/(16*Sqrt[2]*MH2*Pi^2*SW2) + 
      (CbH*CW2*(MH2 + 6*MZ2)*tag[delmz]*tag[tadpole])/
       (16*Sqrt[2]*MH2*Pi^2*SW2)) + 2*A0i[aa0, MTA2]*
     (-(CbH*(MTA2 - 2*MW2)*tag[delmw]*tag[fer3])/(24*Sqrt[2]*MW2*Pi^2) + 
      (CbH*CW2*(MTA2 - 2*MW2)*tag[delmw]*tag[fer3])/(24*Sqrt[2]*MW2*Pi^2*
        SW2) + (CbH*CW2*(4*MZ2^2*SW2^2 + (MW2 - MZ2*SW2)^2)*tag[delmz]*
        tag[fer3])/(12*Sqrt[2]*MZ2^2*Pi^2*SW2) + 
      (3*CbH*MTA2*tag[fer3]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
      (CtauH*MB*Sqrt[MTA2]*tag[delmb]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2) - (CbH*MTA2*tag[delmb]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2) + (CtauH*MB*Sqrt[MTA2]*tag[delmw]*tag[fer3]*
        tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
      (CbH*MTA2*tag[delmw]*tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) - 
      (CtauH*CW2*MB*Sqrt[MTA2]*tag[delmw]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2*SW2) + (CbH*CW2*MTA2*tag[delmw]*tag[fer3]*
        tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) + 
      (CtauH*CW2*MB*Sqrt[MTA2]*tag[delmz]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2*SW2) - (CbH*CW2*MTA2*tag[delmz]*tag[fer3]*
        tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2)) + 
    2*A0i[aa0, MB2]*((-3*CbH)/(16*Sqrt[2]*Pi^2) + 
      (CbH*(8*MW2^2 - 16*MW2*MZ2 + 2*MZ2*(9*MB2 + 4*MZ2)))/
       (576*Sqrt[2]*MB2*MZ2*Pi^2) + 
      (CbH*(9*CW2*MB2 + 9*CW2^2*MW2 + 6*CW2*MW2*SW2 + MW2*SW2^2))/
       (288*Sqrt[2]*CW2*MB2*Pi^2) + (CbH*tag[delmb])/(16*Sqrt[2]*Pi^2) + 
      (CbH*(-MB2 + MT2 + 2*MW2)*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*MW2*Pi^2) - (CbH*CW2*(-MB2 + MT2 + 2*MW2)*Nc*tag[delmw]*
        tag[fer3])/(24*Sqrt[2]*MW2*Pi^2*SW2) + 
      (CbH*CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Nc*tag[delmz]*tag[fer3])/
       (108*Sqrt[2]*MZ2^2*Pi^2*SW2) + (3*CbH*MB2*Nc*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2) - (CbH*MB2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/
       (2*Sqrt[2]*MH2*Pi^2) - (CbH*MB2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2) + (CbH*CW2*MB2*Nc*tag[delmw]*tag[fer3]*
        tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2*SW2) - 
      (CbH*CW2*MB2*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2*SW2)) + 2*A0i[aa0, MT2]*(-CbH/(32*Sqrt[2]*Pi^2) - 
      (CtH*MB*MT)/(16*Sqrt[2]*MB2*Pi^2) + (CbH*MT2)/(32*Sqrt[2]*MB2*Pi^2) + 
      (CbH*MW2)/(16*Sqrt[2]*MB2*Pi^2) + (CbH*(MB2 - MT2 + 2*MW2)*Nc*
        tag[delmw]*tag[fer3])/(24*Sqrt[2]*MW2*Pi^2) - 
      (CbH*CW2*(MB2 - MT2 + 2*MW2)*Nc*tag[delmw]*tag[fer3])/
       (24*Sqrt[2]*MW2*Pi^2*SW2) + 
      (CbH*CW2*Nc*(16*MZ2^2*SW2^2 + (-3*MW2 + MZ2*SW2)^2)*tag[delmz]*
        tag[fer3])/(108*Sqrt[2]*MZ2^2*Pi^2*SW2) + 
      (3*CbH*MT2*Nc*tag[fer3]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
      (CtH*MB*MT*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
      (CbH*MT2*Nc*tag[delmb]*tag[fer3]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) + 
      (CtH*MB*MT*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/(4*Sqrt[2]*MH2*Pi^2) - 
      (CbH*MT2*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2) - 
      (CtH*CW2*MB*MT*Nc*tag[delmw]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2*SW2) + (CbH*CW2*MT2*Nc*tag[delmw]*tag[fer3]*
        tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2) + 
      (CtH*CW2*MB*MT*Nc*tag[delmz]*tag[fer3]*tag[tadpole])/
       (4*Sqrt[2]*MH2*Pi^2*SW2) - (CbH*CW2*MT2*Nc*tag[delmz]*tag[fer3]*
        tag[tadpole])/(2*Sqrt[2]*MH2*Pi^2*SW2)) + 
    (CbH*MW2*SW2*(-9*(2 + 21*Log[\[Mu]^2/MW2]) + 16*Nc*Log[\[Mu]^2/MT2]*
        tag[fer3])*tag[zetaE])/(54*Sqrt[2]*Pi^2) - 
    ((2*CbH*MH2*(3*MH2 + 2*MW2 + MZ2) + 3*CbH*MH2^2*Log[\[Mu]^2/MH2] + 
       2*CbH*MH2*MW2*Log[\[Mu]^2/MW2] - 3*CbH*MH2^2*Log[\[Mu]^2/MH2]*
        (-1 + tag[tadpole]) - 2*CbH*(3*MH2^2 + 2*MH2*MW2 + 4*MW2^2 + 
         MH2*MZ2 + 2*MZ2^2)*tag[tadpole] - 3*CbH*MH2^2*Log[\[Mu]^2/MH2]*
        tag[tadpole] - 2*CbH*MH2*MW2*Log[\[Mu]^2/MW2]*tag[tadpole] - 
       12*CbH*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole] + 8*CbH*MT2^2*Nc*tag[fer3]*
        tag[tadpole] + 8*MT2*(CtH*MB*MT + CbH*MT2)*Nc*tag[fer3]*
        tag[tadpole] + 8*CtH*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
        tag[tadpole] + 16*CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
        tag[tadpole] + 8*CtH*MB*MT*MT2*Nc*(1 + Log[\[Mu]^2/MT2])*tag[fer3]*
        tag[tadpole] + 2*CbH*MW2*Log[\[Mu]^2/MW2]*
        (MH2 - (MH2 + 6*MW2)*tag[tadpole]) - 2*CbH*MZ2*Log[\[Mu]^2/MZ2]*
        (-MH2 + (MH2 + 6*MZ2)*tag[tadpole]))*tag[zetaMB])/
     (32*Sqrt[2]*MH2*Pi^2)))/(8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((alfa*MH*Sqrt[MB2/MH2]*MH2*((CbB*Sqrt[MW2/MH2])/Sqrt[MZ2/MH2] - CbW*SW)*
     (-30*Sqrt[1 - (4*MB2)/MH2] - 64*(1 - (4*MB2)/MH2)^(3/2) + 
      78*(1 - (4*MB2)/MH2)^(5/2) + 3*(-5 + 3*(1 - (4*MB2)/MH2) - 
        15*(1 - (4*MB2)/MH2)^2 + 17*(1 - (4*MB2)/MH2)^3)*
       Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
      (288*MB2*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2])/MH2 - 
      (576*MB2*(1 - (4*MB2)/MH2)^(3/2)*Log[\[Mu]/MH])/MH2 - 
      (32*MB2*(1 - (4*MB2)/MH2)^(3/2)*(-1 + 3*Log[MB2/MH2] - 6*Log[\[Mu]/MH])*
        tag[delmb])/MH2))/(256*Sqrt[2]*Sqrt[MW2/MH2]*Pi^2*SW) - 
   (Sqrt[alfa]*alfas*(CbG/gs)*MH*Sqrt[MB2/MH2]*MH2*(-30*Sqrt[1 - (4*MB2)/MH2] - 
      56*(1 - (4*MB2)/MH2)^(3/2) + 70*(1 - (4*MB2)/MH2)^(5/2) + 
      3*(-1 + Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MH2])*
       ((5 + 2*(1 - (4*MB2)/MH2) + 17*(1 - (4*MB2)/MH2)^2)*
         Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] - 
        16*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2]))*
     (-30*Sqrt[1 - (4*MB2)/MH2] - 64*(1 - (4*MB2)/MH2)^(3/2) + 
      78*(1 - (4*MB2)/MH2)^(5/2) + 3*(-5 + 3*(1 - (4*MB2)/MH2) - 
        15*(1 - (4*MB2)/MH2)^2 + 17*(1 - (4*MB2)/MH2)^3)*
       Log[(1 - Sqrt[1 - (4*MB2)/MH2])/(1 + Sqrt[1 - (4*MB2)/MH2])] + 
      (288*MB2*(1 - (4*MB2)/MH2)^(3/2)*Log[MB2/MH2])/MH2 - 
      (576*MB2*(1 - (4*MB2)/MH2)^(3/2)*Log[\[Mu]/MH])/MH2 - 
      (32*MB2*(1 - (4*MB2)/MH2)^(3/2)*(-1 + 3*Log[MB2/MH2] - 6*Log[\[Mu]/MH])*
        tag[delmb])/MH2))/(32*Sqrt[2]*Sqrt[MW2/MH2]*Pi^(3/2)*SW*
     (-30*Sqrt[1 - (4*MB2)/MH2] - 56*(1 - (4*MB2)/MH2)^(3/2) + 
      70*(1 - (4*MB2)/MH2)^(5/2) + 3*(-1 + Sqrt[1 - (4*MB2)/MH2])*
       (1 + Sqrt[1 - (4*MB2)/MH2])*((5 + 2*(1 - (4*MB2)/MH2) + 
          17*(1 - (4*MB2)/MH2)^2)*Log[(1 - Sqrt[1 - (4*MB2)/MH2])/
           (1 + Sqrt[1 - (4*MB2)/MH2])] + 16*(1 - (4*MB2)/MH2)^(3/2)*
         (-Log[MB2/MH2] + 2*Log[\[Mu]/MH])))))*tag[QEDxQCD] + 
 (Sqrt[alfa]*bet^3*MB*MH*Nc*((-5*(alfa^2)^(1/4)*CbB*MB2*MW2)/
     (4*Sqrt[2]*MW*MZ*Pi^(3/2)) - (Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MW2)/
     (3*MW*MZ*Pi^(3/2)) + (5*(alfa^2)^(1/4)*CbB*MB2*MZ2)/
     (12*Sqrt[2]*MW*MZ*Pi^(3/2)) - (Sqrt[2]*(alfa^2)^(1/4)*CbB*MW2*MZ2)/
     (MW*MZ*Pi^(3/2)) + ((alfa^2)^(1/4)*CbB*MZ2^2)/
     (2*Sqrt[2]*MW*MZ*Pi^(3/2)) + (13*(alfa^2)^(1/4)*CbW*MB2)/
     (12*Sqrt[2]*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CtW*MB*MT)/
     (2*Sqrt[2]*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*MT2)/
     (Sqrt[2]*Pi^(3/2)*SW) - (13*(alfa^2)^(1/4)*CbW*MW2)/
     (3*Sqrt[2]*Pi^(3/2)*SW) - (13*(alfa^2)^(1/4)*CbW*MB2*MW2)/
     (12*Sqrt[2]*MZ2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbW*MZ2)/
     (6*Sqrt[2]*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbB*MB2*MZ2*SW2)/
     (12*Sqrt[2]*MW*MZ*Pi^(3/2)) + (11*(alfa^2)^(1/4)*CbW*MB2*SW2)/
     (12*Sqrt[2]*Pi^(3/2)*SW) + (Sqrt[2]*(alfa^2)^(1/4)*CbW*MZ2*SW2)/
     (3*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbB*MW2*A0i[aa0, MB2])/
     (Sqrt[2]*MW*MZ*Pi^(3/2)) - ((alfa^2)^(1/4)*CbB*MZ2*A0i[aa0, MB2])/
     (4*Sqrt[2]*MW*MZ*Pi^(3/2)) + ((alfa^2)^(1/4)*CbW*A0i[aa0, MB2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbW*MW2*A0i[aa0, MB2])/
     (4*Sqrt[2]*MZ2*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*SW2*A0i[aa0, MB2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*A0i[aa0, MT2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CtW*MB*MT*A0i[aa0, MT2])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*A0i[aa0, MW2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CtW*MB*MT*A0i[aa0, MW2])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbW*A0i[aa0, MZ2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbW*MW2*A0i[aa0, MZ2])/
     (4*Sqrt[2]*MZ2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbW*SW2*A0i[aa0, MZ2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (2*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2^2*MZ*
      B0i[bb0, MB2, MB2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MB2*MH2*MZ*B0i[bb0, MB2, MB2, MZ2])/
     (3*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    (19*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MW2*MZ*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*Pi^(3/2)) - (11*(alfa^2)^(1/4)*CbB*MH2*MW2*MZ*
      B0i[bb0, MB2, MB2, MZ2])/(6*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2^2*MW2*MZ*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CbB*MB2*MH2*MW2*MZ*B0i[bb0, MB2, MB2, MZ2])/
     (3*Sqrt[2]*(4*MB2 - MH2)*MW*MZ2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (2*Sqrt[2]*MW*MZ*Pi^(3/2)) - (5*(alfa^2)^(1/4)*CbB*MB2*MZ*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(6*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MZ*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*Pi^(3/2)) + (5*(alfa^2)^(1/4)*CbB*MH2*MZ*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(24*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CbB*MZ2^2*B0i[bb0, MB2, MB2, MZ2])/
     (8*Sqrt[2]*MW*MZ*Pi^(3/2)) - (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2^2*
      B0i[bb0, MB2, MB2, MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2*MH2*B0i[bb0, MB2, MB2, MZ2])/
     (3*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + (5*(alfa^2)^(1/4)*CbW*MB2*MW2*
      B0i[bb0, MB2, MB2, MZ2])/(3*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (10*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbW*MH2*MW2*
      B0i[bb0, MB2, MB2, MZ2])/(12*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) + (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2^2*MW2*
      B0i[bb0, MB2, MB2, MZ2])/(3*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MB2*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*Sqrt[2]*(4*MB2 - MH2)*MZ2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (8*Sqrt[2]*Pi^(3/2)*SW) + (5*(alfa^2)^(1/4)*CbW*MB2*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(6*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) - (5*(alfa^2)^(1/4)*CbW*MH2*MZ2*
      B0i[bb0, MB2, MB2, MZ2])/(24*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2^2*MZ*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*Pi^(3/2)) + ((alfa^2)^(1/4)*CbB*MB2*MH2*MZ*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(3*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MZ*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*MW*Pi^(3/2)) + ((alfa^2)^(1/4)*CbB*MH2*MZ*MZ2*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(3*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2^2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbW*MB2*MH2*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(3*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (5*(alfa^2)^(1/4)*CbW*MB2*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     (3*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MH2*MZ2*SW2*
      B0i[bb0, MB2, MB2, MZ2])/(4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CbW*MB2*B0i[bb0, MB2, MT2, MW2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbW*MB2^2*
      B0i[bb0, MB2, MT2, MW2])/(Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2^2*B0i[bb0, MB2, MT2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MB2*MH2*
      B0i[bb0, MB2, MT2, MW2])/(4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*B0i[bb0, MB2, MT2, MW2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MB2*MT*
      B0i[bb0, MB2, MT2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CtW*MB*MH2*MT*B0i[bb0, MB2, MT2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (4*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MT2*B0i[bb0, MB2, MT2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) - (5*(alfa^2)^(1/4)*CbW*MH2*MT2*
      B0i[bb0, MB2, MT2, MW2])/(4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*MT2*B0i[bb0, MB2, MT2, MW2])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) - (6*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MT2*
      B0i[bb0, MB2, MT2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MH2*MT*MT2*B0i[bb0, MB2, MT2, MW2])/
     (2*Sqrt[2]*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (9*(alfa^2)^(1/4)*CbW*MB2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (7*(alfa^2)^(1/4)*CbW*MH2*MW2*B0i[bb0, MB2, MT2, MW2])/
     (4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*MW2*B0i[bb0, MB2, MT2, MW2])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) + (6*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MW2*
      B0i[bb0, MB2, MT2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MH2*MT*MW2*B0i[bb0, MB2, MT2, MW2])/
     (2*Sqrt[2]*MB2*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (MW*MZ*Pi^(3/2)) - ((alfa^2)^(1/4)*CbB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2])/
     (2*Sqrt[2]*MW*MZ*Pi^(3/2)) + ((alfa^2)^(1/4)*CbW*MB2*
      B0i[bb0, MH2, MB2, MB2])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2*MW2*B0i[bb0, MH2, MB2, MB2])/
     (Sqrt[2]*MZ2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbW*MB2*SW2*
      B0i[bb0, MH2, MB2, MB2])/(Sqrt[2]*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MH2*MT*B0i[bb0, MH2, MT2, MT2])/
     (2*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CbW*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MB2*MT2*
      B0i[bb0, MH2, MT2, MT2])/(Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CbW*MH2*MT2*B0i[bb0, MH2, MT2, MT2])/
     (4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MT2*B0i[bb0, MH2, MT2, MT2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CtW*MB*MH2*MT*
      B0i[bb0, MH2, MW2, MW2])/(Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MH2*MT2*B0i[bb0, MH2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MW2*B0i[bb0, MH2, MW2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) - (Sqrt[2]*(alfa^2)^(1/4)*CbW*MH2*MW2*
      B0i[bb0, MH2, MW2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MW2*B0i[bb0, MH2, MW2, MW2])/
     ((4*MB2 - MH2)*Pi^(3/2)*SW) - (2*Sqrt[2]*(alfa^2)^(1/4)*CbB*MH2*MW2*MZ*
      B0i[bb0, MH2, MZ2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CbB*MH2*MZ*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
     (3*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    (Sqrt[2]*(alfa^2)^(1/4)*CbW*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbW*MH2*MZ2*
      B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (Sqrt[2]*(alfa^2)^(1/4)*CbW*MH2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
     (3*(4*MB2 - MH2)*Pi^(3/2)*SW) + (Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MW2*MZ2*
      B0i[dbb0, MB2, MB2, MZ2])/(MW*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MB2*MZ2^2*B0i[dbb0, MB2, MB2, MZ2])/
     (2*Sqrt[2]*MW*MZ*Pi^(3/2)) + (Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MW2*
      B0i[dbb0, MB2, MB2, MZ2])/(Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MB2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*MB2^2*
      B0i[dbb0, MB2, MT2, MW2])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MB2*MT*B0i[dbb0, MB2, MT2, MW2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MB2*MT2*
      B0i[dbb0, MB2, MT2, MW2])/(2*Sqrt[2]*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*MT2*B0i[dbb0, MB2, MT2, MW2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MB2*MW2*
      B0i[dbb0, MB2, MT2, MW2])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*MW2*B0i[dbb0, MB2, MT2, MW2])/
     (2*Sqrt[2]*Pi^(3/2)*SW) - (4*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MH2*MW2*MZ*
      C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    (Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MH2*MZ*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    (10*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MW2*MZ*MZ2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MH2*MW2*MZ*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    (Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MZ*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MH2*MZ*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (6*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (8*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (Sqrt[2]*(alfa^2)^(1/4)*CbW*MH2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
     (6*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MZ*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CbB*MH2*MZ*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
       MZ2])/(3*Sqrt[2]*(4*MB2 - MH2)*MW*Pi^(3/2)) + 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MH2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, 
       MB2, MZ2, MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (4*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, 
       MZ2, MZ2])/(3*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CtW*MB*MB2*MH2*MT*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CtW*MB*MH2^2*MT*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (2*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CtW*MB*MH2*MT*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MB2*MT*MW2*C0i[cc0, MB2, MH2, MB2, MT2, 
       MW2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (2*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MH2*MT*MW2*C0i[cc0, MB2, MH2, MB2, MT2, 
       MW2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, 
       MW2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MH2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, 
       MW2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CbW*MB2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
       MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, 
       MW2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbB*MB2^2*MZ*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (4*Sqrt[2]*MW*Pi^(3/2)) + ((alfa^2)^(1/4)*CbB*CW2*MB2^2*MZ*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(6*Sqrt[2]*MW*Pi^(3/2)) + 
    (Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MW2*MZ*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
       MZ2])/(MW*Pi^(3/2)) - (5*(alfa^2)^(1/4)*CbB*MB2^2*MW2*MZ*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(12*Sqrt[2]*MW*MZ2*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MB2*MZ*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (2*Sqrt[2]*MW*Pi^(3/2)) - ((alfa^2)^(1/4)*CbW*MB2^2*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(12*Sqrt[2]*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*CW2*MB2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (6*Sqrt[2]*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbW*MB2*MW2*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (4*Sqrt[2]*MZ2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbW*MB2*MZ2*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(2*Sqrt[2]*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbB*MB2^2*MZ*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (4*Sqrt[2]*MW*Pi^(3/2)) + ((alfa^2)^(1/4)*CbW*MB2^2*SW2*
      C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/(12*Sqrt[2]*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MB2*MZ2*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
     (Sqrt[2]*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CtW*MB*MB2*MH2*MT*
      C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(2*Sqrt[2]*(4*MB2 - MH2)*
      Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*MB2*MT2*C0i[cc0, MH2, MB2, MB2, 
       MT2, MT2, MW2])/(4*Sqrt[2]*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CbW*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CbW*MB2*MH2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MB2*MT*MT2*C0i[cc0, MH2, MB2, MB2, MT2, 
       MT2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MH2*MT*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CbW*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MB2*MT2^2*
      C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*
      SW) - (3*(alfa^2)^(1/4)*CbW*MH2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, 
       MT2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MH2*MT*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
       MW2])/(2*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CbW*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MB2*MT2*MW2*
      C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/(Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*
      SW) - (3*(alfa^2)^(1/4)*CbW*MH2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, 
       MT2, MW2])/(4*Sqrt[2]*(4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (3*Sqrt[2]*(alfa^2)^(1/4)*CtW*MB*MT*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, 
       MT2, MW2])/((4*MB2 - MH2)*Pi^(3/2)*SW) + 
    (Sqrt[2]*(alfa^2)^(1/4)*CbB*MB2*MW2*tag[delmb])/(3*MW*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MB2*MZ2*tag[delmb])/(6*Sqrt[2]*MW*MZ*Pi^(3/2)) + 
    (Sqrt[2]*(alfa^2)^(1/4)*CbB*MW2*MZ2*tag[delmb])/(3*MW*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbB*MZ2^2*tag[delmb])/(6*Sqrt[2]*MW*MZ*Pi^(3/2)) - 
    ((alfa^2)^(1/4)*CbW*MB2*tag[delmb])/(3*Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CtW*MB*MT*tag[delmb])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MT2*tag[delmb])/(Sqrt[2]*Pi^(3/2)*SW) + 
    (5*(alfa^2)^(1/4)*CbW*MW2*tag[delmb])/(3*Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2*MW2*tag[delmb])/(3*Sqrt[2]*MZ2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MZ2*tag[delmb])/(6*Sqrt[2]*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MB2*SW2*tag[delmb])/(3*Sqrt[2]*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbB*MW2*A0i[aa0, MB2]*tag[delmb])/
     (Sqrt[2]*MW*MZ*Pi^(3/2)) + ((alfa^2)^(1/4)*CbB*MZ2*A0i[aa0, MB2]*
      tag[delmb])/(4*Sqrt[2]*MW*MZ*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CbW*A0i[aa0, MB2]*tag[delmb])/(4*Sqrt[2]*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MW2*A0i[aa0, MB2]*tag[delmb])/
     (Sqrt[2]*MZ2*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*A0i[aa0, MT2]*
      tag[delmb])/(4*Sqrt[2]*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*A0i[aa0, MT2]*tag[delmb])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*A0i[aa0, MW2]*
      tag[delmb])/(4*Sqrt[2]*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*A0i[aa0, MW2]*tag[delmb])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbB*MW2*MZ2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(Sqrt[2]*MW*MZ*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CbB*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (4*Sqrt[2]*MW*MZ*Pi^(3/2)) - ((alfa^2)^(1/4)*CbW*MW2*
      B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/(Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MZ2*B0i[bb0, MB2, MB2, MZ2]*tag[delmb])/
     (4*Sqrt[2]*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CbW*MB2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(4*Sqrt[2]*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (4*Sqrt[2]*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*MT2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(4*Sqrt[2]*Pi^(3/2)*SW) + 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*MT2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CbW*MW2*
      B0i[bb0, MB2, MT2, MW2]*tag[delmb])/(4*Sqrt[2]*Pi^(3/2)*SW) - 
    (3*(alfa^2)^(1/4)*CtW*MB*MT*MW2*B0i[bb0, MB2, MT2, MW2]*tag[delmb])/
     (4*Sqrt[2]*MB2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CbW*MB2*Nc*A0i[aa0, MB2]*
      tag[delmw]*tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CtW*MB*MT*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*MW2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CbW*CW2*MB2*Nc*
      A0i[aa0, MB2]*tag[delmw]*tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CtW*CW2*MB*MT*Nc*A0i[aa0, MB2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CbW*MB2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*MW2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CtW*MB*MT*Nc*A0i[aa0, MT2]*
      tag[delmw]*tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*CW2*MB2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CtW*CW2*MB*MT*Nc*
      A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CtauW*MB*Sqrt[MTA2]*A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*MW2*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CtauW*CW2*MB*Sqrt[MTA2]*
      A0i[aa0, MTA2]*tag[delmw]*tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CtauW*MB*Sqrt[MTA2]*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CtauW*MB*MTA2^(3/2)*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CtauW*CW2*MB*Sqrt[MTA2]*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CtauW*CW2*MB*MTA2^(3/2)*B0i[bb0, MW2, 0, MTA2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CbW*MB2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/
     (2*Sqrt[2]*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CtW*MB*MT*Nc*
      B0i[bb0, MW2, MB2, MT2]*tag[delmw]*tag[fer3])/(2*Sqrt[2]*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*MB2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CtW*MB*MB2*MT*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbW*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CtW*MB*MT*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW) + 
    ((alfa^2)^(1/4)*CbW*CW2*MB2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CtW*CW2*MB*MT*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CbW*CW2*MB2^2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CtW*CW2*MB*MB2*MT*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CbW*CW2*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CtW*CW2*MB*MT*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*tag[delmw]*
      tag[fer3])/(2*Sqrt[2]*MW2*Pi^(3/2)*SW*SW2) + 
    ((alfa^2)^(1/4)*CbB*CW2*MB2*MZ*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(6*Sqrt[2]*MW*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CbW*CW2*MB2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(6*Sqrt[2]*Pi^(3/2)*SW) - 
    ((alfa^2)^(1/4)*CbB*CW2*MB2*MW2*MZ*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(2*Sqrt[2]*MW*MZ2*Pi^(3/2)*SW2) - 
    ((alfa^2)^(1/4)*CbW*CW2*MB2*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[delmz]*
      tag[fer3])/(2*Sqrt[2]*MZ2*Pi^(3/2)*SW*SW2) - 
    ((alfa^2)^(1/4)*CtB*CW2*MB*MT*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(48*Sqrt[2]*MW*Pi^(3/2)) + 
    ((alfa^2)^(1/4)*CtW*CW2*MB*MT*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(48*Sqrt[2]*Pi^(3/2)*SW) - 
    (13*(alfa^2)^(1/4)*CtB*CW2*MB*MT*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(16*Sqrt[2]*MW*Pi^(3/2)*SW2) + 
    (21*(alfa^2)^(1/4)*CtB*CW2*MB*MT*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(16*Sqrt[2]*MW*MZ2*Pi^(3/2)*SW2) + 
    (13*(alfa^2)^(1/4)*CtW*CW2*MB*MT*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
      tag[fer3])/(16*Sqrt[2]*Pi^(3/2)*SW*SW2) - 
    (21*(alfa^2)^(1/4)*CtW*CW2*MB*MT*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
      tag[delmz]*tag[fer3])/(16*Sqrt[2]*MZ2*Pi^(3/2)*SW*SW2) + 
    (3*(alfa^2)^(1/4)*CtauB*CW2*MB*Sqrt[MTA2]*MZ*B0i[bb0, MZ2, MTA2, MTA2]*
      tag[delmz]*tag[fer3])/(2*Sqrt[2]*MW*Pi^(3/2)*SW2) - 
    (Sqrt[2]*(alfa^2)^(1/4)*CtauB*CW2*MB*Sqrt[MTA2]*MW2*MZ*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/(MW*MZ2*Pi^(3/2)*SW2) + 
    (3*(alfa^2)^(1/4)*CtauW*CW2*MB*Sqrt[MTA2]*B0i[bb0, MZ2, MTA2, MTA2]*
      tag[delmz]*tag[fer3])/(2*Sqrt[2]*Pi^(3/2)*SW*SW2) - 
    (Sqrt[2]*(alfa^2)^(1/4)*CtauW*CW2*MB*Sqrt[MTA2]*MW2*
      B0i[bb0, MZ2, MTA2, MTA2]*tag[delmz]*tag[fer3])/(MZ2*Pi^(3/2)*SW*SW2) + 
    (2*Sqrt[2]*Sqrt[alfa]*CtB*CW*MB*MT*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(3*Pi^(3/2)) + (Sqrt[2]*Sqrt[alfa]*CtW*CW*MB*MT*MZ*Nc*
      Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(3*MW*Pi^(3/2)*SW) - 
    (Sqrt[2]*Sqrt[alfa]*CtW*CW*MB*MT*MW2*MZ*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(3*MW*MZ2*Pi^(3/2)*SW) + 
    (Sqrt[2]*Sqrt[alfa]*CtW*CW*MB*MT*MZ*Nc*SW2*Log[\[Mu]^2/MT2]*tag[fer3]*
      tag[zetaE])/(3*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*CbB*MT2^2*MW2*MZ2*tag[zetaMB])/
     (3*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[2]*Sqrt[alfa]*CbB*MT2*MW2^2*MZ2*tag[zetaMB])/
     (3*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - (Sqrt[alfa]*CbB*MW2^3*MZ2*tag[zetaMB])/
     (3*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MT2^2*MZ2^2*tag[zetaMB])/(12*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
      Pi^(3/2)) - (Sqrt[alfa]*CbB*MT2*MW2*MZ2^2*tag[zetaMB])/
     (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MW2^2*MZ2^2*tag[zetaMB])/(12*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
      Pi^(3/2)) + (Sqrt[alfa]*CtW*MB*MT*MT2^2*tag[zetaMB])/
     (8*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - (Sqrt[alfa]*CbW*MT2^3*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CtW*MB*MT*MT2*MW2*tag[zetaMB])/(2*Sqrt[2]*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (Sqrt[alfa]*CbW*MT2^2*MW2*tag[zetaMB])/
     (6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CtW*MB*MT*MW2^2*tag[zetaMB])/(8*Sqrt[2]*(MT2 - MW2)^2*
      Pi^(3/2)*SW) + (7*Sqrt[alfa]*CbW*MT2*MW2^2*tag[zetaMB])/
     (6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (5*Sqrt[alfa]*CbW*MW2^3*tag[zetaMB])/(6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*
      SW) + (Sqrt[alfa]*CbW*MT2^2*MZ2*tag[zetaMB])/(12*Sqrt[2]*(MT2 - MW2)^2*
      Pi^(3/2)*SW) - (Sqrt[alfa]*CbW*MT2*MW2*MZ2*tag[zetaMB])/
     (6*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MW2^2*MZ2*tag[zetaMB])/(12*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*
      SW) - (3*Sqrt[alfa]*CtW*MB*MT*MT2^2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MT2^3*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CtW*MB*MT*MT2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2^2*MW2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CtW*MB*MT*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (3*Sqrt[alfa]*CbW*MT2*MW2^2*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (3*Sqrt[alfa]*CbW*MW2^3*Log[\[Mu]^2/MW2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbB*MT2^2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[2]*Sqrt[alfa]*CbB*MT2*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CbB*MW2^3*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MT2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CbB*MT2*MW2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) + 
    (Sqrt[alfa]*CbB*MW2^2*MZ2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*Pi^(3/2)) - 
    (Sqrt[alfa]*CbW*MT2^2*MW2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[2]*Sqrt[alfa]*CbW*MT2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     ((MT2 - MW2)^2*Pi^(3/2)*SW) - (Sqrt[alfa]*CbW*MW2^3*Log[\[Mu]^2/MZ2]*
      tag[zetaMB])/(Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MT2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) - 
    (Sqrt[alfa]*CbW*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (2*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW) + 
    (Sqrt[alfa]*CbW*MW2^2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetaMB])/
     (4*Sqrt[2]*(MT2 - MW2)^2*Pi^(3/2)*SW)))/(8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Sqrt[alfa]*bet^3*MB*MH*Nc*((-5*(alfa^2)^(1/4)*CHb*MB*MW2)/
    (12*MW*Pi^(3/2)*SW) - (3*(alfa^2)^(1/4)*CHtb*MT*MW2)/(4*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MZ2)/(3*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MZ2*SW2)/(6*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*A0i[aa0, MB2])/(8*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MW2*A0i[aa0, MB2])/(12*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MZ2*A0i[aa0, MB2])/(12*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MZ2*SW2*A0i[aa0, MB2])/(6*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MT*A0i[aa0, MT2])/(8*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MW2*A0i[aa0, MZ2])/(12*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MZ2*A0i[aa0, MZ2])/(12*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MZ2*SW2*A0i[aa0, MZ2])/(6*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MH2*B0i[bb0, MB2, MB2, MZ2])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MW2*B0i[bb0, MB2, MB2, MZ2])/(12*MW*Pi^(3/2)*SW) + 
   (11*(alfa^2)^(1/4)*CHb*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (5*(alfa^2)^(1/4)*CHb*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MZ2*B0i[bb0, MB2, MB2, MZ2])/(48*MW*Pi^(3/2)*SW) + 
   (7*(alfa^2)^(1/4)*CHb*MB*MB2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
    (48*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
    (12*MB2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHb*MB*MZ2^2*
     B0i[bb0, MB2, MB2, MZ2])/(12*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
    (12*MW*Pi^(3/2)*SW) + (5*(alfa^2)^(1/4)*CHb*MB*MB2*MZ2*SW2*
     B0i[bb0, MB2, MB2, MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (4*(alfa^2)^(1/4)*CHb*MB*MZ2^2*SW2*B0i[bb0, MB2, MB2, MZ2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MZ2^2*SW2*B0i[bb0, MB2, MB2, MZ2])/
    (6*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MB2*MT*B0i[bb0, MB2, MT2, MW2])/(16*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MB2^2*MT*B0i[bb0, MB2, MT2, MW2])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (9*(alfa^2)^(1/4)*CHtb*MB2*MH2*MT*B0i[bb0, MB2, MT2, MW2])/
    (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MT*MT2*B0i[bb0, MB2, MT2, MW2])/(16*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MB2*MT*MT2*B0i[bb0, MB2, MT2, MW2])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MH2*MT*MT2*B0i[bb0, MB2, MT2, MW2])/
    (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MT*MW2*B0i[bb0, MB2, MT2, MW2])/(16*MW*Pi^(3/2)*SW) + 
   (17*(alfa^2)^(1/4)*CHtb*MB2*MT*MW2*B0i[bb0, MB2, MT2, MW2])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (13*(alfa^2)^(1/4)*CHtb*MH2*MT*MW2*B0i[bb0, MB2, MT2, MW2])/
    (16*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MB2^2*B0i[bb0, MH2, MB2, MB2])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MH2*B0i[bb0, MH2, MB2, MB2])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (2*(alfa^2)^(1/4)*CHb*MB*MB2*MZ2*SW2*B0i[bb0, MH2, MB2, MB2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MB2*MH2*MT*B0i[bb0, MH2, MT2, MT2])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MB2*MT*MT2*B0i[bb0, MH2, MT2, MT2])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHtb*MH2*MT*MT2*
     B0i[bb0, MH2, MT2, MT2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MH2^2*MT*B0i[bb0, MH2, MW2, MW2])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MH2*MT*MW2*B0i[bb0, MH2, MW2, MW2])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MH2^2*B0i[bb0, MH2, MZ2, MZ2])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*CHb*MB*MZ2^2*SW2*B0i[bb0, MH2, MZ2, MZ2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MW2*B0i[dbb0, MB2, MB2, MZ2])/
    (3*MW*Pi^(3/2)*SW) + (5*(alfa^2)^(1/4)*CHb*MB*MB2*MZ2*
     B0i[dbb0, MB2, MB2, MZ2])/(12*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MW2*MZ2*B0i[dbb0, MB2, MB2, MZ2])/
    (12*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHb*MB*MZ2^2*
     B0i[dbb0, MB2, MB2, MZ2])/(12*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MZ2^2*SW2*B0i[dbb0, MB2, MB2, MZ2])/
    (12*MW*Pi^(3/2)*SW) + (3*(alfa^2)^(1/4)*CHtb*MB2*MT*MW2*
     B0i[dbb0, MB2, MT2, MW2])/(4*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (5*(alfa^2)^(1/4)*CHb*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
      MZ2])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (7*(alfa^2)^(1/4)*CHb*MB*MB2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
      MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*CHb*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MH2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
      MZ2])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
      MZ2])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MH2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, 
      MZ2])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (2*(alfa^2)^(1/4)*CHb*MB*MZ2^3*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MB2*MH2^2*MT*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MH2^2*MT*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (3*(alfa^2)^(1/4)*CHtb*MB2*MH2*MT*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
      MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MH2*MT*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
      MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (3*(alfa^2)^(1/4)*CHtb*MB2*MT*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, 
      MW2])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MH2*MT*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (8*(alfa^2)^(1/4)*CHb*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (4*(alfa^2)^(1/4)*CHb*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
      MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MH2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (5*(alfa^2)^(1/4)*CHb*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
      MZ2])/(12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHb*MB*MH2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (4*(alfa^2)^(1/4)*CHb*MB*MB2^2*MZ2*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
      MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHb*MB*MB2*MH2*MZ2*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
      MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (2*(alfa^2)^(1/4)*CHb*MB*MB2*MZ2^2*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, 
      MZ2])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MB2^2*MH2*MT*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*CHtb*MB2*MH2*MT*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
      MW2])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MH2*MT*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (7*(alfa^2)^(1/4)*CHtb*MB2*MH2*MT*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
      MW2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*CHtb*MH2^2*MT*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (3*(alfa^2)^(1/4)*CHtb*MB2*MT*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
      MW2])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (7*(alfa^2)^(1/4)*CHtb*MH2*MT*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, 
      MW2])/(8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MW2*CHq1[3, 3])/(12*MW*Pi^(3/2)*SW) + 
   (7*(alfa^2)^(1/4)*MB*MZ2*CHq1[3, 3])/(24*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MZ2*SW2*CHq1[3, 3])/(3*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*A0i[aa0, MB2]*CHq1[3, 3])/(8*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MB2]*CHq1[3, 3])/(12*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MB2]*CHq1[3, 3])/(24*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(12*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (16*MW*Pi^(3/2)*SW) - (11*(alfa^2)^(1/4)*MB*MB2*MZ2*
     B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/(12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (48*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (12*MB2*MW*Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*MB*MW2*MZ2*
     B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (6*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (24*MB2*MW*Pi^(3/2)*SW) + (2*(alfa^2)^(1/4)*MB*MZ2^2*
     B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (12*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (7*(alfa^2)^(1/4)*MB*MB2*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2^2*B0i[bb0, MH2, MB2, MB2]*CHq1[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MH2*B0i[bb0, MH2, MB2, MB2]*CHq1[3, 3])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MB2*MW2*B0i[bb0, MH2, MB2, MB2]*CHq1[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2]*CHq1[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2^2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (2*(alfa^2)^(1/4)*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MW2*B0i[dbb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (3*MW*Pi^(3/2)*SW) - (7*(alfa^2)^(1/4)*MB*MB2*MZ2*
     B0i[dbb0, MB2, MB2, MZ2]*CHq1[3, 3])/(12*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MW2*MZ2*B0i[dbb0, MB2, MB2, MZ2]*CHq1[3, 3])/
    (6*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MZ2^2*B0i[dbb0, MB2, MB2, MZ2]*
     CHq1[3, 3])/(12*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MB2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (5*(alfa^2)^(1/4)*MB*MH2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (8*(alfa^2)^(1/4)*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq1[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (4*(alfa^2)^(1/4)*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq1[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (7*(alfa^2)^(1/4)*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq1[3, 3])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MB2*MW2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq1[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2^2*MZ2*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq1[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MW2*CHq3[3, 3])/(6*MW*Pi^(3/2)*SW) + 
   (7*(alfa^2)^(1/4)*MB*MZ2*CHq3[3, 3])/(24*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MZ2*SW2*CHq3[3, 3])/(3*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*A0i[aa0, MB2]*CHq3[3, 3])/(8*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MB2]*CHq3[3, 3])/(12*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MB2]*CHq3[3, 3])/(24*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*A0i[aa0, MT2]*CHq3[3, 3])/(8*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MT2*A0i[aa0, MT2]*CHq3[3, 3])/(8*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(4*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*A0i[aa0, MW2]*CHq3[3, 3])/(8*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2*A0i[aa0, MW2]*CHq3[3, 3])/(8*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MW2]*CHq3[3, 3])/(4*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(12*MB2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MB2*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MW2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MW2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (16*MW*Pi^(3/2)*SW) - (11*(alfa^2)^(1/4)*MB*MB2*MZ2*
     B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/(12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (48*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (12*MB2*MW*Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*MB*MW2*MZ2*
     B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (6*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (24*MB2*MW*Pi^(3/2)*SW) + (2*(alfa^2)^(1/4)*MB*MZ2^2*
     B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MZ2^2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (12*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (7*(alfa^2)^(1/4)*MB*MB2*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*SW2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MB2^2*B0i[bb0, MB2, MT2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MB2*MH2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (8*MW*Pi^(3/2)*SW) + (5*(alfa^2)^(1/4)*MB*MB2*MT2*B0i[bb0, MB2, MT2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MT2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (8*MB2*MW*Pi^(3/2)*SW) - (2*(alfa^2)^(1/4)*MB*MT2^2*
     B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MT2^2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MW2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MB2*MW2*B0i[bb0, MB2, MT2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (5*(alfa^2)^(1/4)*MB*MH2*MW2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MT2*MW2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (8*MB2*MW*Pi^(3/2)*SW) - (2*(alfa^2)^(1/4)*MB*MT2*MW2*
     B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MT2*MW2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MW2^2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MB2*MW*Pi^(3/2)*SW) + (4*(alfa^2)^(1/4)*MB*MW2^2*
     B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MW2^2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (2*MB2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2^2*B0i[bb0, MH2, MB2, MB2]*CHq3[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MH2*B0i[bb0, MH2, MB2, MB2]*CHq3[3, 3])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MB2*MW2*B0i[bb0, MH2, MB2, MB2]*CHq3[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MZ2*B0i[bb0, MH2, MB2, MB2]*CHq3[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MT2*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MT2*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MT2^2*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MT2*MW2*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2^2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    (4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MT2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MW2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MW2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    (2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2*MW2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (2*(alfa^2)^(1/4)*MB*MW2^2*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/
    ((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2^2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (8*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MW2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (2*(alfa^2)^(1/4)*MB*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2*SW2*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
    (12*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MW2*B0i[dbb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (3*MW*Pi^(3/2)*SW) - (7*(alfa^2)^(1/4)*MB*MB2*MZ2*
     B0i[dbb0, MB2, MB2, MZ2]*CHq3[3, 3])/(12*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MW2*MZ2*B0i[dbb0, MB2, MB2, MZ2]*CHq3[3, 3])/
    (6*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MZ2^2*B0i[dbb0, MB2, MB2, MZ2]*
     CHq3[3, 3])/(12*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2^2*B0i[dbb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MB2*MT2*B0i[dbb0, MB2, MT2, MW2]*
     CHq3[3, 3])/(2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2^2*B0i[dbb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MB2*MW2*B0i[dbb0, MB2, MT2, MW2]*
     CHq3[3, 3])/(4*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2*MW2*B0i[dbb0, MB2, MT2, MW2]*CHq3[3, 3])/
    (4*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MW2^2*B0i[dbb0, MB2, MT2, MW2]*
     CHq3[3, 3])/(2*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MH2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MB2*MH2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MB2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (5*(alfa^2)^(1/4)*MB*MH2*MW2*MZ2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (8*(alfa^2)^(1/4)*MB*MB2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MW2*MZ2^2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MZ2^3*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*MZ2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MZ2^2*SW2*C0i[cc0, MB2, MH2, MB2, MB2, MZ2, MZ2]*
     CHq3[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2^2*MH2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MH2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2^2*MT2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MT2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (3*(alfa^2)^(1/4)*MB*MB2*MH2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MB2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MT2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2^2*MW2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2*MW2^2*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MW2^3*C0i[cc0, MB2, MH2, MB2, MT2, MW2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (4*(alfa^2)^(1/4)*MB*MB2^2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MH2*MW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   (7*(alfa^2)^(1/4)*MB*MB2^2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (5*(alfa^2)^(1/4)*MB*MB2*MH2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq3[3, 3])/(4*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MB2*MW2*MZ2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MB2*MZ2^2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq3[3, 3])/(3*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MH2^2*MZ2*SW2*C0i[cc0, MH2, MB2, MB2, MB2, MB2, MZ2]*
     CHq3[3, 3])/(6*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2^2*MT2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MB2*MT2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2^3*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MB2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   ((alfa^2)^(1/4)*MB*MH2*MT2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2]*
     CHq3[3, 3])/(2*(4*MB2 - MH2)*MW*Pi^(3/2)*SW) - 
   ((alfa^2)^(1/4)*MB*MT2^2*MW2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   (2*(alfa^2)^(1/4)*MB*MT2*MW2^2*C0i[cc0, MH2, MB2, MB2, MT2, MT2, MW2]*
     CHq3[3, 3])/((4*MB2 - MH2)*MW*Pi^(3/2)*SW) + 
   2*(((alfa^2)^(1/4)*CHb*MB*MW2)/(24*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*CHtb*MT*MW2)/(8*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*CHb*MB*MZ2)/(12*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*CHb*MB*A0i[aa0, MB2])/(16*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*CHb*MB*MW2*A0i[aa0, MB2])/(24*MB2*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*CHb*MB*MZ2*A0i[aa0, MB2])/(24*MB2*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*CHtb*MT*A0i[aa0, MT2])/(16*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*CHb*MB*MZ2*SW2*A0i[aa0, MZ2])/(24*MB2*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*CHb*MB*MW2*B0i[bb0, MB2, MB2, MZ2])/
      (12*MW*Pi^(3/2)*SW) - (5*(alfa^2)^(1/4)*CHb*MB*MZ2*
       B0i[bb0, MB2, MB2, MZ2])/(48*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*CHb*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2])/
      (24*MB2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHb*MB*MZ2^2*
       B0i[bb0, MB2, MB2, MZ2])/(24*MB2*MW*Pi^(3/2)*SW) - 
     (3*(alfa^2)^(1/4)*CHtb*MT*MW2*B0i[bb0, MB2, MT2, MW2])/
      (16*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MW2*CHq1[3, 3])/
      (24*MW*Pi^(3/2)*SW) - (5*(alfa^2)^(1/4)*MB*MZ2*CHq1[3, 3])/
      (48*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*A0i[aa0, MB2]*CHq1[3, 3])/
      (16*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MB2]*CHq1[3, 3])/
      (24*MB2*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MB2]*
       CHq1[3, 3])/(48*MB2*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/
      (24*MB2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MZ2]*
       CHq1[3, 3])/(48*MB2*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
      (12*MW*Pi^(3/2)*SW) + (7*(alfa^2)^(1/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*
       CHq1[3, 3])/(48*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/
      (24*MB2*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MZ2^2*
       B0i[bb0, MB2, MB2, MZ2]*CHq1[3, 3])/(48*MB2*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*CHq3[3, 3])/(12*MW*Pi^(3/2)*SW) - 
     (5*(alfa^2)^(1/4)*MB*MZ2*CHq3[3, 3])/(48*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*A0i[aa0, MB2]*CHq3[3, 3])/(16*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MB2]*CHq3[3, 3])/
      (24*MB2*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MB2]*
       CHq3[3, 3])/(48*MB2*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*A0i[aa0, MT2]*CHq3[3, 3])/(16*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MT2*A0i[aa0, MT2]*CHq3[3, 3])/
      (16*MB2*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MT2]*
       CHq3[3, 3])/(8*MB2*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*A0i[aa0, MW2]*CHq3[3, 3])/(16*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MT2*A0i[aa0, MW2]*CHq3[3, 3])/
      (16*MB2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MW2]*
       CHq3[3, 3])/(8*MB2*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/
      (24*MB2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MZ2*A0i[aa0, MZ2]*
       CHq3[3, 3])/(48*MB2*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
      (12*MW*Pi^(3/2)*SW) + (7*(alfa^2)^(1/4)*MB*MZ2*B0i[bb0, MB2, MB2, MZ2]*
       CHq3[3, 3])/(48*MW*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*MZ2*B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/
      (24*MB2*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MZ2^2*
       B0i[bb0, MB2, MB2, MZ2]*CHq3[3, 3])/(48*MB2*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MB2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
      (16*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MT2*B0i[bb0, MB2, MT2, MW2]*
       CHq3[3, 3])/(8*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MT2^2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
      (16*MB2*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MW2*
       B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/(16*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MT2*MW2*B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/
      (16*MB2*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MW2^2*
       B0i[bb0, MB2, MT2, MW2]*CHq3[3, 3])/(8*MB2*MW*Pi^(3/2)*SW))*
    tag[delmb] + 2*tag[delmw]*
    (-((alfa^2)^(1/4)*CHtb*MB2*MT*Nc*B0i[bb0, MW2, MB2, MT2]*tag[fer3])/
      (8*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHtb*CW2*MB2*MT*Nc*
       B0i[bb0, MW2, MB2, MT2]*tag[fer3])/(8*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*MB*MTA2*CHl3[3, 3]*tag[fer3])/(12*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MW2*CHl3[3, 3]*tag[fer3])/(36*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*CW2*MB*MTA2*CHl3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*CHl3[3, 3]*
       tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*MB*A0i[aa0, MTA2]*CHl3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MTA2*A0i[aa0, MTA2]*CHl3[3, 3]*
       tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*CW2*MB*A0i[aa0, MTA2]*CHl3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MTA2*A0i[aa0, MTA2]*
       CHl3[3, 3]*tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*MB*MTA2*B0i[bb0, MW2, 0, MTA2]*CHl3[3, 3]*tag[fer3])/
      (24*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*
       CHl3[3, 3]*tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*B0i[bb0, MW2, 0, MTA2]*CHl3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CW2*MB*MTA2*
       B0i[bb0, MW2, 0, MTA2]*CHl3[3, 3]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MTA2^2*B0i[bb0, MW2, 0, MTA2]*CHl3[3, 3]*
       tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*B0i[bb0, MW2, 0, MTA2]*CHl3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*MB*MB2*Nc*CHq3[3, 3]*
       tag[fer3])/(12*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MT2*Nc*CHq3[3, 3]*
       tag[fer3])/(12*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MW2*Nc*CHq3[3, 3]*
       tag[fer3])/(36*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CW2*MB*MB2*Nc*
       CHq3[3, 3]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MT2*Nc*CHq3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq3[3, 3]*
       tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*MB*Nc*A0i[aa0, MB2]*CHq3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*MB*MB2*Nc*A0i[aa0, MB2]*
       CHq3[3, 3]*tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MT2*Nc*A0i[aa0, MB2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*MW2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CW2*MB*Nc*A0i[aa0, MB2]*
       CHq3[3, 3]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MB2*Nc*A0i[aa0, MB2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*MW2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MT2*Nc*
       A0i[aa0, MB2]*CHq3[3, 3]*tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*MB*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MB2*Nc*A0i[aa0, MT2]*
       CHq3[3, 3]*tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MT2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*MW2*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CW2*MB*Nc*A0i[aa0, MT2]*
       CHq3[3, 3]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MB2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*MW2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MT2*Nc*
       A0i[aa0, MT2]*CHq3[3, 3]*tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*MB*MB2*Nc*B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*MB*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*
       CHq3[3, 3]*tag[fer3])/(24*MW*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MB2^2*Nc*B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*
       tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MB2*MT2*Nc*B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*
       tag[fer3])/(12*MW*MW2*Pi^(3/2)*SW) + 
     ((alfa^2)^(1/4)*MB*MT2^2*Nc*B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*
       tag[fer3])/(24*MW*MW2*Pi^(3/2)*SW) - 
     ((alfa^2)^(1/4)*MB*MW2*Nc*B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CW2*MB*MB2*Nc*
       B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MT2*Nc*
       B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MB2^2*Nc*
       B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*MW2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MB2*MT2*Nc*
       B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (12*MW*MW2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MT2^2*Nc*
       B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (24*MW*MW2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*
       B0i[bb0, MW2, MB2, MT2]*CHq3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) + tag[fer1]*
      (((alfa^2)^(1/4)*MB*MW2*CHl3[1, 1]*tag[fer3])/(36*MW*Pi^(3/2)*SW) - 
       ((alfa^2)^(1/4)*CW2*MB*MW2*CHl3[1, 1]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*
         CHl3[1, 1]*tag[fer3])/(12*MW*Pi^(3/2)*SW) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[fer3])/
        (12*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*MB*MW2*Nc*CHq3[1, 1]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*
         CHq3[1, 1]*tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*CHq3[1, 1]*tag[fer3])/
        (12*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*
         B0i[bb0, MW2, 0, 0]*CHq3[1, 1]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2)) + 
     tag[fer2]*(((alfa^2)^(1/4)*MB*MW2*CHl3[2, 2]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CW2*MB*MW2*CHl3[2, 2]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*MB*MW2*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[fer3])/
        (12*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CW2*MB*MW2*B0i[bb0, MW2, 0, 0]*
         CHl3[2, 2]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*MB*MW2*Nc*CHq3[2, 2]*tag[fer3])/(36*MW*Pi^(3/2)*SW) - 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq3[2, 2]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*MB*MW2*Nc*
         B0i[bb0, MW2, 0, 0]*CHq3[2, 2]*tag[fer3])/(12*MW*Pi^(3/2)*SW) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*B0i[bb0, MW2, 0, 0]*CHq3[2, 2]*
         tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2))) + 
   2*tag[delmz]*(((alfa^2)^(1/4)*CHtau*CW2*MB*MTA2*tag[fer3])/
      (6*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHtau*CW2*MB*MW2*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHtau*CW2*MB*MTA2*MW2*
       tag[fer3])/(6*MW*MZ2*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHtau*CW2*MB*MZ2*tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CHb*CW2*MB*MB2*Nc*tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHt*CW2*MB*MT2*Nc*tag[fer3])/(9*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CHb*CW2*MB*MW2*Nc*tag[fer3])/(108*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHt*CW2*MB*MW2*Nc*tag[fer3])/(54*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHb*CW2*MB*MB2*MW2*Nc*tag[fer3])/
      (18*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHt*CW2*MB*MT2*MW2*Nc*
       tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHb*CW2*MB*MZ2*Nc*tag[fer3])/(108*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CHt*CW2*MB*MZ2*Nc*tag[fer3])/(54*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHb*CW2*MB*Nc*A0i[aa0, MB2]*tag[fer3])/
      (18*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHt*CW2*MB*Nc*A0i[aa0, MT2]*
       tag[fer3])/(9*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHtau*CW2*MB*
       A0i[aa0, MTA2]*tag[fer3])/(6*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CHtau*CW2*MB*MW2*A0i[aa0, MTA2]*tag[fer3])/
      (6*MW*MZ2*Pi^(3/2)*SW*SW2) - (5*(alfa^2)^(1/4)*CHb*CW2*MB*MB2*Nc*
       B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHb*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHb*CW2*MB*MB2*MW2*Nc*
       B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/(18*MW*MZ2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CHb*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MB2, MB2]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHt*CW2*MB*MT2*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CHt*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/
      (18*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHt*CW2*MB*MT2*MW2*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHt*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[fer3])/
      (18*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHtau*CW2*MB*MTA2*
       B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CHtau*CW2*MB*MW2*B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHtau*CW2*MB*MTA2*MW2*
       B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/(6*MW*MZ2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CHtau*CW2*MB*MZ2*B0i[bb0, MZ2, MTA2, MTA2]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MTA2*CHl1[3, 3]*
       tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*CHl1[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MTA2*MW2*CHl1[3, 3]*
       tag[fer3])/(6*MW*MZ2*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MZ2*CHl1[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*A0i[aa0, MTA2]*
       CHl1[3, 3]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*A0i[aa0, MTA2]*CHl1[3, 3]*tag[fer3])/
      (6*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MZ2*
       B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) + 
     (5*(alfa^2)^(1/4)*CW2*MB*MTA2*B0i[bb0, MZ2, MTA2, MTA2]*CHl1[3, 3]*
       tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MW2*B0i[bb0, MZ2, MTA2, MTA2]*CHl1[3, 3]*
       tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MTA2*MW2*B0i[bb0, MZ2, MTA2, MTA2]*CHl1[3, 3]*
       tag[fer3])/(6*MW*MZ2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MZ2*B0i[bb0, MZ2, MTA2, MTA2]*CHl1[3, 3]*
       tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MTA2*CHl3[3, 3]*tag[fer3])/
      (12*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MW2*CHl3[3, 3]*
       tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MTA2*MW2*CHl3[3, 3]*tag[fer3])/
      (6*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*A0i[aa0, MTA2]*
       CHl3[3, 3]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*A0i[aa0, MTA2]*CHl3[3, 3]*tag[fer3])/
      (6*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MZ2*
       B0i[bb0, MZ2, 0, 0]*CHl3[3, 3]*tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) + 
     (5*(alfa^2)^(1/4)*CW2*MB*MTA2*B0i[bb0, MZ2, MTA2, MTA2]*CHl3[3, 3]*
       tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MW2*B0i[bb0, MZ2, MTA2, MTA2]*CHl3[3, 3]*
       tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MTA2*MW2*B0i[bb0, MZ2, MTA2, MTA2]*CHl3[3, 3]*
       tag[fer3])/(6*MW*MZ2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MZ2*B0i[bb0, MZ2, MTA2, MTA2]*CHl3[3, 3]*
       tag[fer3])/(24*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MB2*Nc*CHq1[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MT2*Nc*CHq1[3, 3]*
       tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq1[3, 3]*tag[fer3])/
      (108*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MB2*MW2*Nc*CHq1[3, 3]*
       tag[fer3])/(18*MW*MZ2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MT2*MW2*Nc*CHq1[3, 3]*tag[fer3])/
      (9*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*CHq1[3, 3]*
       tag[fer3])/(108*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*Nc*A0i[aa0, MB2]*CHq1[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*A0i[aa0, MB2]*
       CHq1[3, 3]*tag[fer3])/(18*MW*MZ2*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*Nc*A0i[aa0, MT2]*CHq1[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*A0i[aa0, MT2]*
       CHq1[3, 3]*tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) + 
     (7*(alfa^2)^(1/4)*CW2*MB*MB2*Nc*B0i[bb0, MZ2, MB2, MB2]*CHq1[3, 3]*
       tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*CHq1[3, 3]*
       tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MB2*MW2*Nc*B0i[bb0, MZ2, MB2, MB2]*CHq1[3, 3]*
       tag[fer3])/(18*MW*MZ2*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MB2, MB2]*CHq1[3, 3]*
       tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2) - 
     (11*(alfa^2)^(1/4)*CW2*MB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*
       tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*
       tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*
       tag[fer3])/(9*MW*MZ2*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*
       tag[fer3])/(72*MW*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MB2*Nc*CHq3[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MT2*Nc*CHq3[3, 3]*
       tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq3[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MB2*MW2*Nc*CHq3[3, 3]*
       tag[fer3])/(18*MW*MZ2*Pi^(3/2)*SW*SW2) - 
     ((alfa^2)^(1/4)*CW2*MB*MT2*MW2*Nc*CHq3[3, 3]*tag[fer3])/
      (9*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*Nc*A0i[aa0, MB2]*
       CHq3[3, 3]*tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*A0i[aa0, MB2]*CHq3[3, 3]*tag[fer3])/
      (18*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*Nc*A0i[aa0, MT2]*
       CHq3[3, 3]*tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
     ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[fer3])/
      (9*MW*MZ2*Pi^(3/2)*SW*SW2) + (7*(alfa^2)^(1/4)*CW2*MB*MB2*Nc*
       B0i[bb0, MZ2, MB2, MB2]*CHq3[3, 3]*tag[fer3])/
      (72*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*
       B0i[bb0, MZ2, MB2, MB2]*CHq3[3, 3]*tag[fer3])/
      (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MB2*MW2*Nc*
       B0i[bb0, MZ2, MB2, MB2]*CHq3[3, 3]*tag[fer3])/
      (18*MW*MZ2*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*
       B0i[bb0, MZ2, MB2, MB2]*CHq3[3, 3]*tag[fer3])/
      (72*MW*Pi^(3/2)*SW*SW2) + (11*(alfa^2)^(1/4)*CW2*MB*MT2*Nc*
       B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[fer3])/
      (72*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*
       B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[fer3])/
      (18*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MT2*MW2*Nc*
       B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[fer3])/
      (9*MW*MZ2*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*
       B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[fer3])/
      (72*MW*Pi^(3/2)*SW*SW2) + tag[fer1]*
      (-((alfa^2)^(1/4)*CHe*CW2*MB*MZ2*tag[fer3])/(36*MW*Pi^(3/2)*SW) - 
       ((alfa^2)^(1/4)*CHd*CW2*MB*MZ2*Nc*tag[fer3])/(108*MW*Pi^(3/2)*SW) - 
       ((alfa^2)^(1/4)*CHu*CW2*MB*MW2*Nc*tag[fer3])/(54*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CHu*CW2*MB*MZ2*Nc*tag[fer3])/(54*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CHe*CW2*MB*MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
        (12*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHd*CW2*MB*MZ2*Nc*
         B0i[bb0, MZ2, 0, 0]*tag[fer3])/(36*MW*Pi^(3/2)*SW) + 
       ((alfa^2)^(1/4)*CHu*CW2*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
        (18*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHu*CW2*MB*MZ2*Nc*
         B0i[bb0, MZ2, 0, 0]*tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*CHl1[1, 1]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MZ2*CHl1[1, 1]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*CW2*MB*MW2*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*tag[fer3])/
        (12*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MZ2*
         B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*CHl3[1, 1]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*
         B0i[bb0, MZ2, 0, 0]*CHl3[1, 1]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq1[1, 1]*tag[fer3])/
        (108*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*CHq1[1, 1]*
         tag[fer3])/(108*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq3[1, 1]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*
         B0i[bb0, MZ2, 0, 0]*CHq3[1, 1]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2)) + 
     tag[fer2]*(-((alfa^2)^(1/4)*CHmu*CW2*MB*MZ2*tag[fer3])/
        (36*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHs*CW2*MB*MZ2*Nc*tag[fer3])/
        (108*MW*Pi^(3/2)*SW) - ((alfa^2)^(1/4)*CHc*CW2*MB*MW2*Nc*tag[fer3])/
        (54*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CHc*CW2*MB*MZ2*Nc*
         tag[fer3])/(54*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CHmu*CW2*MB*MZ2*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
        (12*MW*Pi^(3/2)*SW) + ((alfa^2)^(1/4)*CHs*CW2*MB*MZ2*Nc*
         B0i[bb0, MZ2, 0, 0]*tag[fer3])/(36*MW*Pi^(3/2)*SW) + 
       ((alfa^2)^(1/4)*CHc*CW2*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[fer3])/
        (18*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CHc*CW2*MB*MZ2*Nc*
         B0i[bb0, MZ2, 0, 0]*tag[fer3])/(18*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*CHl1[2, 2]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MZ2*CHl1[2, 2]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*CW2*MB*MW2*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*tag[fer3])/
        (12*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MZ2*
         B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*CHl3[2, 2]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*
         B0i[bb0, MZ2, 0, 0]*CHl3[2, 2]*tag[fer3])/(12*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq1[2, 2]*tag[fer3])/
        (108*MW*Pi^(3/2)*SW*SW2) + ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*CHq1[2, 2]*
         tag[fer3])/(108*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) - 
       ((alfa^2)^(1/4)*CW2*MB*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*
         tag[fer3])/(36*MW*Pi^(3/2)*SW*SW2) + 
       ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*CHq3[2, 2]*tag[fer3])/
        (36*MW*Pi^(3/2)*SW*SW2) - ((alfa^2)^(1/4)*CW2*MB*MW2*Nc*
         B0i[bb0, MZ2, 0, 0]*CHq3[2, 2]*tag[fer3])/(12*MW*Pi^(3/2)*SW*
         SW2))) + (Sqrt[alfa]*(3*CHtb*MT*MT2^3 - 10*CHb*MB*MT2^2*MW2 - 
      9*CHtb*MT*MT2^2*MW2 + 20*CHb*MB*MT2*MW2^2 + 9*CHtb*MT*MT2*MW2^2 - 
      10*CHb*MB*MW2^3 - 3*CHtb*MT*MW2^3 + 4*CHb*MB*MT2^2*MZ2 - 
      8*CHb*MB*MT2*MW2*MZ2 + 4*CHb*MB*MW2^2*MZ2 - 10*MB*MT2^2*MW2*
       CHq1[3, 3] + 20*MB*MT2*MW2^2*CHq1[3, 3] - 10*MB*MW2^3*CHq1[3, 3] + 
      MB*MT2^2*MZ2*CHq1[3, 3] - 2*MB*MT2*MW2*MZ2*CHq1[3, 3] + 
      MB*MW2^2*MZ2*CHq1[3, 3] - 15*MB*MT2^3*CHq3[3, 3] + 
      20*MB*MT2^2*MW2*CHq3[3, 3] + 23*MB*MT2*MW2^2*CHq3[3, 3] - 
      28*MB*MW2^3*CHq3[3, 3] + MB*MT2^2*MZ2*CHq3[3, 3] - 
      2*MB*MT2*MW2*MZ2*CHq3[3, 3] + MB*MW2^2*MZ2*CHq3[3, 3] + 
      3*MT2*(CHtb*MT*(MT2^2 - 5*MT2*MW2 + 4*MW2^2) - 6*MB*MT2*(MT2 - 2*MW2)*
         CHq3[3, 3])*Log[\[Mu]^2/MT2] + 9*CHtb*MT*MT2*MW2^2*
       Log[\[Mu]^2/MW2] - 9*CHtb*MT*MW2^3*Log[\[Mu]^2/MW2] - 
      18*MB*MT2*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MW2] + 3*CHtb*MT*(MT2 - MW2)*
       ((MT2 - MW2)^2 + MT2*(MT2 - 4*MW2)*Log[\[Mu]^2/MT2] + 
        3*MW2^2*Log[\[Mu]^2/MW2]) - 12*CHb*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2] + 
      24*CHb*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2] - 12*CHb*MB*MW2^3*
       Log[\[Mu]^2/MZ2] - 6*CHb*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2] + 
      12*CHb*MB*MT2*MW2*MZ2*Log[\[Mu]^2/MZ2] - 6*CHb*MB*MW2^2*MZ2*
       Log[\[Mu]^2/MZ2] - 12*MB*MT2^2*MW2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] + 
      24*MB*MT2*MW2^2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] - 12*MB*MW2^3*CHq1[3, 3]*
       Log[\[Mu]^2/MZ2] + 12*MB*MT2^2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] - 
      24*MB*MT2*MW2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] + 
      12*MB*MW2^2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] - 
      12*MB*MT2^2*MW2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] + 
      24*MB*MT2*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] - 12*MB*MW2^3*CHq3[3, 3]*
       Log[\[Mu]^2/MZ2] + 12*MB*MT2^2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] - 
      24*MB*MT2*MW2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] + 
      12*MB*MW2^2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2])*tag[zetaMB])/
    (48*MW*(MT2 - MW2)^2*Pi^(3/2)*SW)))/(8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamNLOdecexTagged.8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Sqrt[alfa]*bet^3*MB*MH*Nc*((-3*Sqrt[alfa]*C1qb*MB*MB2)/(4*MW*Pi^(3/2)*SW) - 
   (3*Sqrt[alfa]*C8qb*CF*MB*MB2)/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qb*MB*MH2)/(8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C8qb*CF*MB*MH2)/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qb*MB*A0i[aa0, MB2])/
    (2*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C8qb*CF*MB*A0i[aa0, MB2])/
    (2*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*C1qtqb*MT*A0i[aa0, MT2])/
    (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*C8qtqb*CF*MT*A0i[aa0, MT2])/
    (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*C1qtqb*MT*Nc*A0i[aa0, MT2])/
    (4*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*Cltaubq*Sqrt[MTA2]*A0i[aa0, MTA2])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qb*MB*MB2*B0i[bb0, MH2, MB2, MB2])/
    (MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C8qb*CF*MB*MB2*B0i[bb0, MH2, MB2, MB2])/
    (MW*Pi^(3/2)*SW) - (Sqrt[alfa]*C1qb*MB*MH2*B0i[bb0, MH2, MB2, MB2])/
    (4*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*C8qb*CF*MB*MH2*B0i[bb0, MH2, MB2, MB2])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MH2*MT*B0i[bb0, MH2, MT2, MT2])/
    (16*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C8qtqb*CF*MH2*MT*
     B0i[bb0, MH2, MT2, MT2])/(16*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qtqb*MT*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C8qtqb*CF*MT*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MH2*MT*Nc*B0i[bb0, MH2, MT2, MT2])/(8*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*Cltaubq*MH2*Sqrt[MTA2]*B0i[bb0, MH2, MTA2, MTA2])/
    (8*MW*Pi^(3/2)*SW) - (Sqrt[alfa]*Cltaubq*MTA2^(3/2)*
     B0i[bb0, MH2, MTA2, MTA2])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qb*MB*MB2*tag[delmb])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C8qb*CF*MB*MB2*tag[delmb])/(4*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C1qb*MB*A0i[aa0, MB2]*tag[delmb])/(2*MW*Pi^(3/2)*SW) - 
   (Sqrt[alfa]*C8qb*CF*MB*A0i[aa0, MB2]*tag[delmb])/(2*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MT*A0i[aa0, MT2]*tag[delmb])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C8qtqb*CF*MT*A0i[aa0, MT2]*tag[delmb])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C1qtqb*MT*Nc*A0i[aa0, MT2]*tag[delmb])/(4*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*Cltaubq*Sqrt[MTA2]*A0i[aa0, MTA2]*tag[delmb])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*tag[zetaMB])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C8qtqb*CF*MT*MT2*tag[zetaMB])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*tag[zetaMB])/
    (4*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*Log[\[Mu]^2/MT2]*
     tag[zetaMB])/(8*MW*Pi^(3/2)*SW) + 
   (Sqrt[alfa]*C8qtqb*CF*MT*MT2*Log[\[Mu]^2/MT2]*tag[zetaMB])/
    (8*MW*Pi^(3/2)*SW) + (Sqrt[alfa]*C1qtqb*MT*MT2*Nc*Log[\[Mu]^2/MT2]*
     tag[zetaMB])/(4*MW*Pi^(3/2)*SW)))/(8*MW*Sqrt[Pi]*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamSMEFTlo.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(bet^3*CHbox*MB2*MH*Nc)/(4*Pi) + (bet^3*CHWB*CW*MB2*MH*Nc)/(4*Pi*SW) - 
 (bet^3*CHD*MB2*MH*Nc)/(16*Pi*SW2) + (bet^3*CHD*MB2*MH*MW2*Nc)/
  (8*MZ2*Pi*SW2) - (bet^3*CbH*MB*MH*MW2*Nc*SW2)/
  (4*Sqrt[2]*Sqrt[alfa]*MW*Pi^(3/2)*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamSMEFTloSmallMb.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHbox*MB2*MH*Nc)/(4*Pi) + (CHWB*CW*MB2*MH*Nc)/(4*Pi*SW) - 
 (CHD*MB2*MH*Nc)/(16*Pi*SW2) + (CHD*MB2*MH*MW2*Nc)/(8*MZ2*Pi*SW2) - 
 (CbH*MB*MH*MW2*Nc*SW2)/(4*Sqrt[2]*Sqrt[alfa]*MW*Pi^(3/2)*SW)


==> ElectronicSubmission/Result/Decay_Rates/GamSMlo.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alfa*bet^3*MB2*MH*Nc)/(8*MW2*SW2)


==> ElectronicSubmission/Result/Decay_Rates/GamSMloSmallMb.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alfa*MB2*MH*Nc)/(8*MW2*SW2)


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alfa*(-9*(2 + 21*Log[\[Mu]^2/MW2]) + 16*Nc*Log[\[Mu]^2/MT2]*tag[fer3]))/
 (216*Pi)


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*Sqrt[alfa]*CWw*MW2*SW*Log[\[Mu]^2/MW2])/(2*Pi^(3/2))


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*(MW*MZ*(MH2 + 2*MW2 + MZ2)*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - 
    CHWB*MW2*MZ2*(MH2 - 2*MW2 + MZ2)*SW2 + 
    MH2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - CHWB*MW2*MZ2*SW2)*
     Log[\[Mu]^2/MH2] + 2*MW2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - 
      7*CHWB*MW2*MZ2*SW2)*Log[\[Mu]^2/MW2] + 
    MZ2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - CHWB*MW2*MZ2*SW2)*
     Log[\[Mu]^2/MZ2]) - (MW*MZ*(CHB*MW2 + CHW*(-MW2 + MZ2))*SW - 
    CHWB*MW2*MZ2*SW2)*(3*MH2^2 + 2*MH2*MW2 + 4*MW2^2 + MH2*MZ2 + 2*MZ2^2 + 
    3*MH2^2*Log[\[Mu]^2/MH2] + 2*MW2*(MH2 + 6*MW2)*Log[\[Mu]^2/MW2] + 
    MZ2*(MH2 + 6*MZ2)*Log[\[Mu]^2/MZ2])*tag[tadpole] - 
  8*MT2^2*Nc*(CHWB*MW2*(-MW2 + MZ2) - MW*MZ*(CHB*MW2 + CHW*(-MW2 + MZ2))*SW)*
   (1 + Log[\[Mu]^2/MT2])*tag[fer3]*tag[tadpole])/(16*MH2*MW*MZ*MZ2*Pi^2*SW)


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW*MT*Nc*(-(CtW*MW2*MZ) + CtW*MZ*MZ2 + CtB*MW*MZ2*SW + MW*MZ2*SW*HC[CtB] + 
   MZ*MZ2*SW2*HC[CtW])*Log[\[Mu]^2/MT2]*tag[fer3])/(3*Sqrt[2]*MZ2*Pi^2)


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> ElectronicSubmission/Result/Decoupling_Constants/zetaE.8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alfa*(-((54*MT2^2*(MT2 - 2*MW2)*MZ2*Log[\[Mu]^2/MT2] - 
      18*MW2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*MZ2*Log[\[Mu]^2/MW2] + 
      (MT2 - MW2)*(45*MT2^2*MZ2 + MT2*(40*MW2^2 - 101*MW2*MZ2 - 11*MZ2^2) + 
        MW2*(-40*MW2^2 + 2*MW2*MZ2 + 11*MZ2^2) + 6*(MT2 - MW2)*
         (8*MW2^2 - 4*MW2*MZ2 - 7*MZ2^2)*Log[\[Mu]^2/MZ2]))/
     ((MT2 - MW2)^2*MZ2)) - (18*(3*CW2*MH2^2 + 2*CW2*MH2*MW2 + 4*CW2*MW2^2 + 
      CW2*MH2*MZ2 + 2*MW2*MZ2 + 3*CW2*MH2^2*Log[\[Mu]^2/MH2] + 
      2*CW2*MW2*(MH2 + 6*MW2)*Log[\[Mu]^2/MW2] + 
      CW2*MH2*MZ2*Log[\[Mu]^2/MZ2] + 6*MW2*MZ2*Log[\[Mu]^2/MZ2])*
     tag[tadpole])/(CW2*MH2) + (144*MT2^2*Nc*(1 + Log[\[Mu]^2/MT2])*tag[fer3]*
     tag[tadpole])/MH2))/(576*MW2*Pi*SW2)


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(2 MW SW/ Sqrt[4 Pi Alfa])^2 CH*(MH2 + MH2*Log[\[Mu]^2/MH2])*tag[tadpole])/(16*MH2*Pi^2)


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(CHD*MH2*(54*MT2^2*(MT2 - 2*MW2)*MW2*Log[\[Mu]^2/MT2] - 
     18*MW2^2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*Log[\[Mu]^2/MW2] + 
     (MT2 - MW2)*(MW2*(45*MT2^2 - 61*MT2*MW2 - 38*MW2^2) + 
       22*MW2*(-MT2 + MW2)*MZ2 + 11*(MT2 - MW2)*MZ2^2 + 
       6*(MT2 - MW2)*(4*MW2^2 - 14*MW2*MZ2 + 7*MZ2^2)*Log[\[Mu]^2/MZ2])) + 
   18*(MT2 - MW2)^2*(-4*CHD*MW2*(4*MW2^2 - 2*MW2*MZ2 + MZ2^2) - 
     16*CHbox*MZ2*(2*MW2^2 + MZ2^2)*SW2 + 
     MH2^2*(CHD*(8*MW2 - 5*MZ2) + 20*CHbox*(-MW2 + MZ2))*
      (1 + Log[\[Mu]^2/MH2]) + 2*MW2^2*(CHD*(MH2 + 12*MW2 - 6*MZ2) + 
       24*CHbox*(-MW2 + MZ2))*(1 + Log[\[Mu]^2/MW2]) + 
     MZ2*(24*CHbox*MZ2*(-MW2 + MZ2) + CHD*(2*MH2*MW2 - MH2*MZ2 + 6*MW2*MZ2))*
      (1 + Log[\[Mu]^2/MZ2]))*tag[tadpole] + 144*MT2^2*(MT2 - MW2)^2*Nc*
    (CHD*(-2*MW2 + MZ2) - 4*CHbox*MZ2*SW2)*(1 + Log[\[Mu]^2/MT2])*tag[fer3]*
    tag[tadpole])/(1152*MH2*(MT2 - MW2)^2*MZ2*Pi^2*SW2)


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((CHWB*MW2*(-18*MT2^2*(MT2 - 2*MW2)*Log[\[Mu]^2/MT2] + 
     6*MW2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*Log[\[Mu]^2/MW2] + 
     (MT2 - MW2)*(-15*MT2^2 + 17*MT2*MW2 + 16*MW2^2 + 7*MT2*MZ2 - 7*MW2*MZ2 - 
       6*(MT2 - MW2)*(2*MW2 - 3*MZ2)*Log[\[Mu]^2/MZ2])))/(MW*(MT2 - MW2)^2) + 
  (6*(4*(CHWB*MW*(2*MW2^2 - MW2*MZ2 + 2*MZ2^2) + 
       MZ*(CHB*MZ2*(-MW2 + MZ2) + CHW*MW2*(2*MW2 + MZ2))*SW) - 
     3*CHWB*MH2^2*MW*(1 + Log[\[Mu]^2/MH2]) - 
     2*MW2*(CHWB*MW*(MH2 + 6*MW2) + 6*CHW*MW2*MZ*SW)*(1 + Log[\[Mu]^2/MW2]) - 
     MZ2*(CHWB*MW*(MH2 - 6*MW2 + 12*MZ2) + 6*MZ*(CHW*MW2 + CHB*(-MW2 + MZ2))*
        SW)*(1 + Log[\[Mu]^2/MZ2]))*tag[tadpole])/MH2 + 
  (48*CHWB*MT2^2*MW*Nc*(1 + Log[\[Mu]^2/MT2])*tag[fer3]*tag[tadpole])/MH2)/
 (96*MZ*Pi^2*SW)


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(MW2*SW2*(CbH*MH2*(3*MH2 + 2*MW2 + MZ2) + MH2*(3*MH2 + 2*MW2 + MZ2)*
     HC[CbH] + 3*CbH*MH2^2*Log[\[Mu]^2/MH2] + 
    2*CbH*MH2*MW2*Log[\[Mu]^2/MW2] - 3*MH2^2*HC[CbH]*Log[\[Mu]^2/MH2]*
     (-1 + tag[tadpole]) - CbH*(3*MH2^2 + 2*MH2*MW2 + 4*MW2^2 + MH2*MZ2 + 
      2*MZ2^2)*tag[tadpole] - (3*MH2^2 + 2*MH2*MW2 + 4*MW2^2 + MH2*MZ2 + 
      2*MZ2^2)*HC[CbH]*tag[tadpole] - 3*CbH*MH2^2*Log[\[Mu]^2/MH2]*
     tag[tadpole] - 2*CbH*MH2*MW2*Log[\[Mu]^2/MW2]*tag[tadpole] - 
    12*CbH*MW2^2*Log[\[Mu]^2/MW2]*tag[tadpole] + 8*MT2*(CtH*MB*MT + CbH*MT2)*
     Nc*tag[fer3]*tag[tadpole] + 8*MT2^2*Nc*HC[CbH]*tag[fer3]*tag[tadpole] + 
    8*CtH*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole] + 
    8*CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole] + 
    8*MT2^2*Nc*HC[CbH]*Log[\[Mu]^2/MT2]*tag[fer3]*tag[tadpole] + 
    8*MB*MT*MT2*Nc*HC[CtH]*(1 + Log[\[Mu]^2/MT2])*tag[fer3]*tag[tadpole] + 
    2*MW2*HC[CbH]*Log[\[Mu]^2/MW2]*(MH2 - (MH2 + 6*MW2)*tag[tadpole]) - 
    MZ2*(CbH + HC[CbH])*Log[\[Mu]^2/MZ2]*
     (-MH2 + (MH2 + 6*MZ2)*tag[tadpole])))/(64*Sqrt[2]*Sqrt[alfa]*MB*MH2*MW*
  Pi^(5/2)*SW)


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*CtW*MB*MT*MT2^2*MW*MZ - 12*CbW*MT2^3*MW*MZ + 12*CtW*MB*MT*MT2*MW*MW2*MZ + 
  4*CbW*MT2^2*MW*MW2*MZ - 15*CtW*MB*MT*MW*MW2^2*MZ + 28*CbW*MT2*MW*MW2^2*MZ - 
  20*CbW*MW*MW2^3*MZ + 2*CbW*MT2^2*MW*MZ*MZ2 - 4*CbW*MT2*MW*MW2*MZ*MZ2 + 
  2*CbW*MW*MW2^2*MZ*MZ2 - 8*CbB*MT2^2*MW2*MZ2*SW + 16*CbB*MT2*MW2^2*MZ2*SW - 
  8*CbB*MW2^3*MZ2*SW + 2*CbB*MT2^2*MZ2^2*SW - 4*CbB*MT2*MW2*MZ2^2*SW + 
  2*CbB*MW2^2*MZ2^2*SW + 3*MB*MT*MT2^2*MW*MZ*HC[CtW] + 
  12*MB*MT*MT2*MW*MW2*MZ*HC[CtW] - 15*MB*MT*MW*MW2^2*MZ*HC[CtW] - 
  18*CtW*MB*MT*MT2^2*MW*MZ*Log[\[Mu]^2/MT2] - 
  36*CbW*MT2^3*MW*MZ*Log[\[Mu]^2/MT2] + 36*CtW*MB*MT*MT2*MW*MW2*MZ*
   Log[\[Mu]^2/MT2] + 36*CbW*MT2^2*MW*MW2*MZ*Log[\[Mu]^2/MT2] - 
  18*MB*MT*MT2^2*MW*MZ*HC[CtW]*Log[\[Mu]^2/MT2] + 
  36*MB*MT*MT2*MW*MW2*MZ*HC[CtW]*Log[\[Mu]^2/MT2] - 
  18*CtW*MB*MT*MW*MW2^2*MZ*Log[\[Mu]^2/MW2] + 36*CbW*MT2*MW*MW2^2*MZ*
   Log[\[Mu]^2/MW2] - 36*CbW*MW*MW2^3*MZ*Log[\[Mu]^2/MW2] - 
  18*MB*MT*MW*MW2^2*MZ*HC[CtW]*Log[\[Mu]^2/MW2] - 
  24*CbW*MT2^2*MW*MW2*MZ*Log[\[Mu]^2/MZ2] + 48*CbW*MT2*MW*MW2^2*MZ*
   Log[\[Mu]^2/MZ2] - 24*CbW*MW*MW2^3*MZ*Log[\[Mu]^2/MZ2] + 
  6*CbW*MT2^2*MW*MZ*MZ2*Log[\[Mu]^2/MZ2] - 12*CbW*MT2*MW*MW2*MZ*MZ2*
   Log[\[Mu]^2/MZ2] + 6*CbW*MW*MW2^2*MZ*MZ2*Log[\[Mu]^2/MZ2] - 
  24*CbB*MT2^2*MW2*MZ2*SW*Log[\[Mu]^2/MZ2] + 48*CbB*MT2*MW2^2*MZ2*SW*
   Log[\[Mu]^2/MZ2] - 24*CbB*MW2^3*MZ2*SW*Log[\[Mu]^2/MZ2] + 
  6*CbB*MT2^2*MZ2^2*SW*Log[\[Mu]^2/MZ2] - 12*CbB*MT2*MW2*MZ2^2*SW*
   Log[\[Mu]^2/MZ2] + 6*CbB*MW2^2*MZ2^2*SW*Log[\[Mu]^2/MZ2] - 
  2*(MT2 - MW2)^2*(4*MW2 - MZ2)*MZ2*SW*HC[CbB]*(1 + 3*Log[\[Mu]^2/MZ2]) - 
  2*MW*(MT2 - MW2)*MZ*HC[CbW]*(18*MT2^2*Log[\[Mu]^2/MT2] - 
    18*MW2^2*Log[\[Mu]^2/MW2] + (MT2 - MW2)*(6*MT2 + 10*MW2 - MZ2 + 
      3*(4*MW2 - MZ2)*Log[\[Mu]^2/MZ2])))/(96*Sqrt[2]*MB*(MT2 - MW2)^2*MZ*
  Pi^2)


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*CHtb*MT*MT2^3 - 10*CHb*MB*MT2^2*MW2 - 9*CHtb*MT*MT2^2*MW2 + 
  20*CHb*MB*MT2*MW2^2 + 9*CHtb*MT*MT2*MW2^2 - 10*CHb*MB*MW2^3 - 
  3*CHtb*MT*MW2^3 + 4*CHb*MB*MT2^2*MZ2 - 8*CHb*MB*MT2*MW2*MZ2 + 
  4*CHb*MB*MW2^2*MZ2 - 10*MB*MT2^2*MW2*CHq1[3, 3] + 
  20*MB*MT2*MW2^2*CHq1[3, 3] - 10*MB*MW2^3*CHq1[3, 3] + 
  MB*MT2^2*MZ2*CHq1[3, 3] - 2*MB*MT2*MW2*MZ2*CHq1[3, 3] + 
  MB*MW2^2*MZ2*CHq1[3, 3] - 15*MB*MT2^3*CHq3[3, 3] + 
  20*MB*MT2^2*MW2*CHq3[3, 3] + 23*MB*MT2*MW2^2*CHq3[3, 3] - 
  28*MB*MW2^3*CHq3[3, 3] + MB*MT2^2*MZ2*CHq3[3, 3] - 
  2*MB*MT2*MW2*MZ2*CHq3[3, 3] + MB*MW2^2*MZ2*CHq3[3, 3] + 
  3*MT2*(CHtb*MT*(MT2^2 - 5*MT2*MW2 + 4*MW2^2) - 6*MB*MT2*(MT2 - 2*MW2)*
     CHq3[3, 3])*Log[\[Mu]^2/MT2] + 9*CHtb*MT*MT2*MW2^2*Log[\[Mu]^2/MW2] - 
  9*CHtb*MT*MW2^3*Log[\[Mu]^2/MW2] - 18*MB*MT2*MW2^2*CHq3[3, 3]*
   Log[\[Mu]^2/MW2] + 3*MT*(MT2 - MW2)*HC[CHtb]*
   ((MT2 - MW2)^2 + MT2*(MT2 - 4*MW2)*Log[\[Mu]^2/MT2] + 
    3*MW2^2*Log[\[Mu]^2/MW2]) - 12*CHb*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2] + 
  24*CHb*MB*MT2*MW2^2*Log[\[Mu]^2/MZ2] - 12*CHb*MB*MW2^3*Log[\[Mu]^2/MZ2] - 
  6*CHb*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2] + 12*CHb*MB*MT2*MW2*MZ2*
   Log[\[Mu]^2/MZ2] - 6*CHb*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2] - 
  12*MB*MT2^2*MW2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] + 
  24*MB*MT2*MW2^2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] - 
  12*MB*MW2^3*CHq1[3, 3]*Log[\[Mu]^2/MZ2] + 12*MB*MT2^2*MZ2*CHq1[3, 3]*
   Log[\[Mu]^2/MZ2] - 24*MB*MT2*MW2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] + 
  12*MB*MW2^2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] - 
  12*MB*MT2^2*MW2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] + 
  24*MB*MT2*MW2^2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] - 
  12*MB*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MZ2] + 12*MB*MT2^2*MZ2*CHq3[3, 3]*
   Log[\[Mu]^2/MZ2] - 24*MB*MT2*MW2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] + 
  12*MB*MW2^2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/(96*MB*(MT2 - MW2)^2*Pi^2)


==> ElectronicSubmission/Result/Decoupling_Constants/zetamb.8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MT*MT2*(C1qtqb + C8qtqb*CF + 2*C1qtqb*Nc + HC[C1qtqb] + 2*Nc*HC[C1qtqb] + 
   CF*HC[C8qtqb])*(1 + Log[\[Mu]^2/MT2]))/(32*MB*Pi^2)


==> ElectronicSubmission/Result/Loop_Integrals/IntRepSmallMB.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{B0i[bb0, MW2, 0, MT2] -> 2 - ((MT2 - MW2)*Log[MT2/(MT2 - MW2)])/MW2 + 
   Log[\[Mu]^2/MT2], C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] -> 
  -Pi^2/(6*MH2) - Log[(MH2 + Sqrt[MH2*(MH2 - 4*MZ2)])/(2*MH2)]^2/(2*MH2) + 
   Log[-(MH2^2 + Sqrt[MH2*(MH2 - 4*MZ2)]*MZ2 - MH2*(Sqrt[MH2*(MH2 - 4*MZ2)] + 
           3*MZ2))/(2*MH2*MZ2)]^2/(2*MH2) - 
   PolyLog[2, (MH2 - Sqrt[MH2*(MH2 - 4*MZ2)])/(2*MH2)]/MH2 + 
   PolyLog[2, 1 - MH2/MZ2]/MH2 + 
   PolyLog[2, -(MH2 + Sqrt[MH2*(MH2 - 4*MZ2)] - 2*MZ2)/(2*MZ2)]/MH2 + 
   PolyLog[2, -((-MH2 + Sqrt[MH2*(MH2 - 4*MZ2)])*(MH2 - MZ2))/(2*MH2*MZ2)]/
    MH2 - PolyLog[2, -((MH2 - MZ2)*(-MH2 + Sqrt[MH2*(MH2 - 4*MZ2)] + 2*MZ2))/
      (2*MZ2^2)]/MH2, C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] -> 
  PolyLog[2, ((-MH2 + Sqrt[MH2*(MH2 - 4*MT2)] + 2*MT2 - 2*MW2)*(MT2 - MW2))/
      (2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 - 
   PolyLog[2, -((-MH2 + Sqrt[MH2*(MH2 - 4*MT2)] + 2*MT2 - 2*MW2)*
        (MH2 - MT2 + MW2))/(2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 + 
   PolyLog[2, -((MT2 - MW2)*(MH2 + Sqrt[MH2*(MH2 - 4*MT2)] - 2*MT2 + 2*MW2))/
      (2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 - 
   PolyLog[2, ((MH2 - MT2 + MW2)*(MH2 + Sqrt[MH2*(MH2 - 4*MT2)] - 2*MT2 + 
        2*MW2))/(2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 + 
   PolyLog[2, 1 - (MH2*MT2)/(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2))]/MH2 - 
   PolyLog[2, 1 - (MH2*MW2)/(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2))]/MH2, 
 C0i[cc0, MH2, 0, 0, 0, 0, MZ2] -> Pi^2/(6*MH2) + Log[-(MZ2/MH2)]^2/(2*MH2) + 
   PolyLog[2, (MH2 + MZ2)/MH2]/MH2, C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] -> 
  PolyLog[2, ((MH2 + 2*MT2 + Sqrt[MH2*(MH2 - 4*MW2)] - 2*MW2)*(MT2 - MW2))/
      (2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 - 
   PolyLog[2, (MT2 - MW2)^2/(MH2*MT2 + (MT2 - MW2)^2)]/MH2 - 
   PolyLog[2, ((MH2 + 2*MT2 - Sqrt[MH2*(MH2 - 4*MW2)] - 2*MW2)*
       (MH2 + MT2 - MW2))/(2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 - 
   PolyLog[2, ((MH2 + 2*MT2 + Sqrt[MH2*(MH2 - 4*MW2)] - 2*MW2)*
       (MH2 + MT2 - MW2))/(2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 + 
   PolyLog[2, ((-MT2 + MW2)*(-MH2 - 2*MT2 + Sqrt[MH2*(MH2 - 4*MW2)] + 2*MW2))/
      (2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 + 
   PolyLog[2, 1 - (MH2*MW2)/(MH2*MT2 + (MT2 - MW2)^2)]/MH2}


==> ElectronicSubmission/Result/Loop_Integrals/IntReps.m <==
{mb2 + mb2*Log[\[Mu]^2/mb2] -> MB2 + MB2*Log[\[Mu]^2/MB2], 
 MH2 + MH2*Log[\[Mu]^2/MH2] -> MH2 + MH2*Log[\[Mu]^2/MH2], 
 MT2 + MT2*Log[\[Mu]^2/MT2] -> MT2 + MT2*Log[\[Mu]^2/MT2], 
 mta2 + mta2*Log[\[Mu]^2/mta2] -> MTA2 + MTA2*Log[\[Mu]^2/MTA2], 
 MW2 + MW2*Log[\[Mu]^2/MW2] -> MW2 + MW2*Log[\[Mu]^2/MW2], 
 MZ2 + MZ2*Log[\[Mu]^2/MZ2] -> MZ2 + MZ2*Log[\[Mu]^2/MZ2], 
 B0i[dbb0, mb2, mb2, MH2] -> (-2*MB2 + (MB2 - MH2)*Log[MB2/MH2] - 
    (2*(3*MB2 - MH2)*MH2*Log[(2*Sqrt[MB2])/(Sqrt[MH2] + Sqrt[-4*MB2 + MH2])])/
     Sqrt[MH2*(-4*MB2 + MH2)])/(2*MB2^2), B0i[dbb0, mb2, mb2, MZ2] -> 
  (-2*MB2 + (MB2 - MZ2)*Log[MB2/MZ2] - 
    (2*(3*MB2 - MZ2)*MZ2*Log[(2*Sqrt[MB2])/(Sqrt[MZ2] + Sqrt[-4*MB2 + MZ2])])/
     Sqrt[MZ2*(-4*MB2 + MZ2)])/(2*MB2^2), B0i[dbb0, mb2, MT2, MW2] -> 
  -MB2^(-1) + ((MT2 - MW2)*Log[MT2/MW2])/(2*MB2^2) + 
   ((-(MT2 - MW2)^2 + MB2*(MT2 + MW2))*
     Log[(-MB2 + MT2 + MW2 + Sqrt[MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)])/
       (2*Sqrt[MT2]*Sqrt[MW2])])/
    (MB2^2*Sqrt[MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)]), 
 B0i[dbb0, MH2, mb2, mb2] -> 
  (-1 - (2*MB2*Sqrt[1 - (4*MB2)/MH2]*
      Log[((1 - Sqrt[1 - (4*MB2)/MH2] - (2*MB2)/MH2)*MH2)/(2*MB2)])/
     ((-1 + (4*MB2)/MH2)*MH2))/MH2, B0i[dbb0, MH2, MH2, MH2] -> 
  (-9 + 2*Sqrt[3]*Pi)/(9*MH2), B0i[dbb0, MH2, MT2, MT2] -> 
  -MH2^(-1) + (4*MT2*ArcCot[Sqrt[-1 + (4*MT2)/MH2]])/
    (MH2^2*Sqrt[-1 + (4*MT2)/MH2]), B0i[dbb0, MH2, mta2, mta2] -> 
  -(1/MH2) + (4 mta2 ArcCot[Sqrt[-1 + (4 mta2)/MH2]])/(
 MH2^2 Sqrt[-1 + (4 mta2)/MH2]), B0i[dbb0, MH2, MW2, MW2] -> 
  -MH2^(-1) + (4*MW2*ArcCot[Sqrt[-1 + (4*MW2)/MH2]])/
    (MH2^2*Sqrt[-1 + (4*MW2)/MH2]), B0i[dbb0, MH2, MZ2, MZ2] -> 
  -MH2^(-1) + (4*MZ2*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]])/
    (MH2^2*Sqrt[-1 + (4*MZ2)/MH2]), B0i[dbb0, 0, mb2, mb2] -> 1/(6*MB2), 
 B0i[dbb0, 0, MT2, MT2] -> 1/(6*MT2), B0i[dbb0, 0, mta2, mta2] -> 1/(6*MTA2), 
 B0i[dbb0, 0, MW2, MW2] -> 1/(6*MW2), B0i[bb0, mb2, 0, mb2] -> 
  2 + Log[\[Mu]^2/MB2], B0i[bb0, mb2, mb2, MH2] -> 
  2 + (MH2*(2*Sqrt[1 - (4*MB2)/MH2]*Log[(1 + Sqrt[1 - (4*MB2)/MH2])/
         (2*Sqrt[MB2/MH2])] + (1 - (2*MB2)/MH2)*Log[MB2/MH2]))/(2*MB2) + 
   Log[\[Mu]^2/MH2], B0i[bb0, mb2, mb2, MZ2] -> 
  2 + (MZ2*(2*Sqrt[1 - (4*MB2)/MZ2]*Log[(1 + Sqrt[1 - (4*MB2)/MZ2])/
         (2*Sqrt[MB2/MZ2])] + (1 - (2*MB2)/MZ2)*Log[MB2/MZ2]))/(2*MB2) + 
   Log[\[Mu]^2/MZ2], B0i[bb0, mb2, MT2, MW2] -> 
  2 + (-((MB2 + MT2 - MW2)*Log[MT2/MW2]) + 
     2*(Sqrt[MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)]*
        Log[(-MB2 + MT2 + MW2 + Sqrt[MB2^2 + (MT2 - MW2)^2 - 
             2*MB2*(MT2 + MW2)])/(2*Sqrt[MT2]*Sqrt[MW2])] + 
       MB2*Log[\[Mu]^2/MW2]))/(2*MB2), B0i[bb0, MH2, 0, MZ2] -> 
  2 - ((-MH2 + MZ2)*Log[MZ2/(MH2 - MZ2)])/MH2 + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MH2, mb2, mb2] -> 2 + Sqrt[1 - (4*MB2)/MH2]*
    Log[((1 - Sqrt[1 - (4*MB2)/MH2] - (2*MB2)/MH2)*MH2)/(2*MB2)] + 
   Log[\[Mu]^2/MB2], B0i[bb0, MH2, MH2, MH2] -> 
  2 - Pi/Sqrt[3] + Log[\[Mu]^2/MH2], B0i[bb0, MH2, MT2, MT2] -> 
  2 - 2*Sqrt[-1 + (4*MT2)/MH2]*ArcCot[Sqrt[-1 + (4*MT2)/MH2]] + 
   Log[\[Mu]^2/MT2], B0i[bb0, MH2, mta2, mta2] -> 
  2 + Sqrt[1 - (4*MTA2)/MH2]*
    Log[(MH2*(1 - (2*MTA2)/MH2 - Sqrt[1 - (4*MTA2)/MH2]))/(2*MTA2)] + 
   Log[\[Mu]^2/MTA2], B0i[bb0, MH2, MW2, MW2] -> 
  2 - 2*Sqrt[-1 + (4*MW2)/MH2]*ArcCot[Sqrt[-1 + (4*MW2)/MH2]] + 
   Log[\[Mu]^2/MW2], B0i[bb0, MH2, MZ2, MZ2] -> 
  2 - 2*Sqrt[-1 + (4*MZ2)/MH2]*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]] + 
   Log[\[Mu]^2/MZ2], B0i[bb0, 0, mb2, mb2] -> Log[\[Mu]^2/MB2], 
 B0i[bb0, 0, MH2, MZ2] -> 1 - (MH2*Log[MH2/MZ2])/(MH2 - MZ2) + 
   Log[\[Mu]^2/MZ2], B0i[bb0, 0, MT2, MT2] -> Log[\[Mu]^2/MT2], 
 B0i[bb0, 0, mta2, mta2] -> Log[\[Mu]^2/MTA2], 
 B0i[bb0, 0, MW2, MW2] -> Log[\[Mu]^2/MW2], B0i[bb0, MW2, 0, 0] -> 
  2 + Log[\[Mu]^2/MW2], B0i[bb0, MW2, 0, mta2] -> 
  2 + (1 - MTA2/MW2)*Log[MTA2/(-MTA2 + MW2)] + Log[\[Mu]^2/MTA2], 
 B0i[bb0, MW2, 0, MW2] -> 2 + Log[\[Mu]^2/MW2], 
 B0i[bb0, MW2, mb2, MT2] -> 
  (4 + (-((MB2 - MT2 + MW2)*Log[MB2/MT2]) + 
      2*(Sqrt[MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)]*
         Log[(MB2 + MT2 - MW2 + Sqrt[MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + 
                MW2)])/(2*Sqrt[MB2*MT2])] + MW2*Log[\[Mu]^2/MT2]))/MW2)/2, 
 B0i[bb0, MW2, MH2, MW2] -> 
  2 - (MH2*Sqrt[-1 + (4*MW2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MW2)]*Sqrt[MW2])/
       Sqrt[MH2]])/MW2 - (MH2*Log[MH2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MW2, MW2, MZ2] -> 
  2 - (Sqrt[-1 + (4*MW2)/MZ2]*MZ2*ArcTan[(2*Sqrt[MW2]*Sqrt[1 - MZ2/(4*MW2)])/
       Sqrt[MZ2]])/MW2 - (MZ2*Log[MZ2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MZ2, 0, 0] -> 2 + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2, mb2, mb2] -> 2 + Sqrt[1 - (4*MB2)/MZ2]*
    Log[((1 - Sqrt[1 - (4*MB2)/MZ2] - (2*MB2)/MZ2)*MZ2)/(2*MB2)] + 
   Log[\[Mu]^2/MB2], B0i[bb0, MZ2, MH2, MZ2] -> 
  2 - (MH2*Sqrt[-1 + (4*MZ2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MZ2)]*Sqrt[MZ2])/
       Sqrt[MH2]])/MZ2 - (MH2*Log[MH2/MZ2])/(2*MZ2) + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2, MT2, MT2] -> 2 - 2*Sqrt[-1 + (4*MT2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MZ2]] + Log[\[Mu]^2/MT2], 
 B0i[bb0, MZ2, mta2, mta2] -> 2 + Sqrt[1 - (4*MTA2)/MZ2]*
    Log[((1 - Sqrt[1 - (4*MTA2)/MZ2] - (2*MTA2)/MZ2)*MZ2)/(2*MTA2)] + 
   Log[\[Mu]^2/MTA2], B0i[bb0, MZ2, MW2, MW2] -> 
  2 - 2*Sqrt[-1 + (4*MW2)/MZ2]*ArcCot[Sqrt[-1 + (4*MW2)/MZ2]] + 
   Log[\[Mu]^2/MW2], C0i[cc0, mb2, mb2, MH2, 0, mb2, MZ2] -> 
  (-2*Pi^2 + 3*Log[((1 + Sqrt[1 - (4*MB2)/MH2])*(-1 + Sqrt[1 - (4*MB2)/MZ2]))/
        ((-1 + Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MZ2]))]^2 + 
    6*Log[-((-1 + Sqrt[1 - (4*MB2)/MZ2])/(1 + Sqrt[1 - (4*MB2)/MZ2]))]*
     Log[(2*(Sqrt[1 - (4*MB2)/MH2] + Sqrt[1 - (4*MB2)/MZ2]))/
       ((1 + Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MZ2]))] - 
    6*Log[-((-1 + Sqrt[1 - (4*MB2)/MZ2])/(1 + Sqrt[1 - (4*MB2)/MZ2]))]*
     Log[(-2*Sqrt[1 - (4*MB2)/MH2] + 2*Sqrt[1 - (4*MB2)/MZ2])/
       ((-1 + Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MZ2]))] + 
    6*PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2])*(-1 + Sqrt[1 - (4*MB2)/MZ2]))/
       ((1 + Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MZ2]))] + 
    6*PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MZ2]))/
       ((1 + Sqrt[1 - (4*MB2)/MH2])*(-1 + Sqrt[1 - (4*MB2)/MZ2]))])/
   (6*Sqrt[1 - (4*MB2)/MH2]*MH2), C0i[cc0, mb2, MH2, mb2, mb2, MH2, MH2] -> 
  (Log[(-1 + Sqrt[1 - (4*MB2)/MH2] + (4*MB2)/MH2)/(-2 + (8*MB2)/MH2)]^2 - 
    Log[(1 - Sqrt[1 - (4*MB2)/MH2] - (4*MB2)/MH2 + 
        (2*MB2*Sqrt[1 - (4*MB2)/MH2])/MH2)/((-8*MB2^2)/MH2^2 + (2*MB2)/MH2)]^
     2 + 2*PolyLog[2, (1 + Sqrt[1 - (4*MB2)/MH2] - (4*MB2)/MH2)/
       (2 - (8*MB2)/MH2)] - 
    2*PolyLog[2, (1 + Sqrt[1 - (4*MB2)/MH2] - (2*MB2)/MH2)/
       (2 - (6*MB2)/MH2)] - 
    2*PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2])*(-1 + (2*MB2)/MH2))/
       (2 - (6*MB2)/MH2)] + 
    2*PolyLog[2, ((1 + Sqrt[1 - (4*MB2)/MH2])*(-1 + (2*MB2)/MH2))/
       (-2 + (6*MB2)/MH2)] + 
    2*PolyLog[2, (-1 + Sqrt[1 - (4*MB2)/MH2] + (2*MB2)/MH2)/
       (-2 + (6*MB2)/MH2)] - 
    2*PolyLog[2, ((1 - I*Sqrt[3 - (12*MB2)/MH2])*
        (-1 + Sqrt[1 - (4*MB2)/MH2]))/(-4 + (12*MB2)/MH2)] + 
    2*PolyLog[2, (I*(I + Sqrt[3 - (12*MB2)/MH2])*(1 + Sqrt[1 - (4*MB2)/MH2]))/
       (-4 + (12*MB2)/MH2)] - 
    2*PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2])*(1 + Sqrt[-3 + (12*MB2)/MH2]))/
       (-4 + (12*MB2)/MH2)] + 
    2*PolyLog[2, -(((1 + Sqrt[1 - (4*MB2)/MH2])*
         (1 + Sqrt[-3 + (12*MB2)/MH2]))/(-4 + (12*MB2)/MH2))] - 
    2*PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2])*(-1 + (2*MB2)/MH2)*MH2)/
       (2*MB2)] + 2*PolyLog[2, -((-1 + Sqrt[1 - (4*MB2)/MH2] + (2*MB2)/MH2)*
         MH2)/(2*MB2)] - 
    2*PolyLog[2, ((-1 + (2*MB2)/MH2)*(-1 + Sqrt[1 - (4*MB2)/MH2] + 
         (4*MB2)/MH2)*MH2)/(2*MB2*(-1 + (4*MB2)/MH2))])/
   (2*Sqrt[1 - (4*MB2)/MH2]*MH2), C0i[cc0, mb2, MH2, mb2, mb2, MZ2, MZ2] -> 
  (-PolyLog[2, -((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*((2*MB2)/MH2 - MZ2/MH2)*
         ((2*MB2)/MH2 - MZ2/MH2 - Sqrt[((1 - (4*MB2)/MH2)*MZ2*
             ((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
       (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] + 
    PolyLog[2, ((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*((2*MB2)/MH2 - MZ2/MH2)*
       ((2*MB2)/MH2 - MZ2/MH2 - Sqrt[((1 - (4*MB2)/MH2)*MZ2*
           ((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
      (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] - 
    PolyLog[2, -((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*((2*MB2)/MH2 - MZ2/MH2)*
        ((2*MB2)/MH2 - MZ2/MH2 + Sqrt[((1 - (4*MB2)/MH2)*MZ2*
            ((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
      (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] + 
    PolyLog[2, ((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*((2*MB2)/MH2 - MZ2/MH2)*
       ((2*MB2)/MH2 - MZ2/MH2 + Sqrt[((1 - (4*MB2)/MH2)*MZ2*
           ((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
      (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] + 
    PolyLog[2, (MH2*((2*MB2)/MH2 + ((-1 + Sqrt[1 - (4*MB2)/MH2])*MZ2)/MH2)*
       ((2*MB2)/MH2 - MZ2/MH2 + Sqrt[((1 - (4*MB2)/MH2)*MZ2*
           ((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
      (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] - 
    PolyLog[2, -(MH2*((-2*MB2)/MH2 + MZ2/MH2 + (Sqrt[1 - (4*MB2)/MH2]*MZ2)/
          MH2)*((2*MB2)/MH2 - MZ2/MH2 + Sqrt[((1 - (4*MB2)/MH2)*MZ2*
            ((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
      (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] + 
    PolyLog[2, (MH2*((-2*MB2)/MH2 + MZ2/MH2 - (Sqrt[1 - (4*MB2)/MH2]*MZ2)/
         MH2)*((-2*MB2)/MH2 + MZ2/MH2 + 
        Sqrt[((1 - (4*MB2)/MH2)*MZ2*((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
      (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] - 
    PolyLog[2, (MH2*((-2*MB2)/MH2 + MZ2/MH2 + (Sqrt[1 - (4*MB2)/MH2]*MZ2)/
         MH2)*((-2*MB2)/MH2 + MZ2/MH2 + 
        Sqrt[((1 - (4*MB2)/MH2)*MZ2*((-4*MB2)/MH2 + MZ2/MH2))/MH2]))/
      (4*MB2*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] + 
    PolyLog[2, ((1 - Sqrt[1 - (4*MB2)/MH2] - (2*MZ2)/MH2)*
       (1 - (2*MZ2)/MH2 + Sqrt[(-1 + (4*MB2)/MH2)*(-1 + (4*MZ2)/MH2)]))/
      (4*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] - 
    PolyLog[2, ((1 + Sqrt[1 - (4*MB2)/MH2] - (2*MZ2)/MH2)*
       (1 - (2*MZ2)/MH2 + Sqrt[(-1 + (4*MB2)/MH2)*(-1 + (4*MZ2)/MH2)]))/
      (4*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] - 
    PolyLog[2, -((1 + Sqrt[1 - (4*MB2)/MH2] - (2*MZ2)/MH2)*
        (-1 + (2*MZ2)/MH2 + Sqrt[(-1 + (4*MB2)/MH2)*(-1 + (4*MZ2)/MH2)]))/
      (4*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))] + 
    PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2] + (2*MZ2)/MH2)*
       (-1 + (2*MZ2)/MH2 + Sqrt[(-1 + (4*MB2)/MH2)*(-1 + (4*MZ2)/MH2)]))/
      (4*(MB2/MH2 - (4*MB2*MZ2)/MH2^2 + MZ2^2/MH2^2))])/
   (Sqrt[1 - (4*MB2)/MH2]*MH2), C0i[cc0, mb2, MH2, mb2, MT2, MW2, MW2] -> 
  (-PolyLog[2, -((-2*MB2 + MH2 + Sqrt[MH2*(-4*MB2 + MH2)] + 2*MT2 - 2*MW2)*
         (2*MB2 - MH2 - 2*MT2 - Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MW2)] + 2*MW2))/
       (4*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))] + 
    PolyLog[2, ((2*MB2 - MH2 + Sqrt[MH2*(-4*MB2 + MH2)] - 2*MT2 + 2*MW2)*
       (2*MB2 - MH2 - 2*MT2 - Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MW2)] + 2*MW2))/
      (4*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))] - 
    PolyLog[2, -((-2*MB2 + MH2 + Sqrt[MH2*(-4*MB2 + MH2)] + 2*MT2 - 2*MW2)*
        (2*MB2 - MH2 - 2*MT2 + Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MW2)] + 2*MW2))/
      (4*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))] + 
    PolyLog[2, ((2*MB2 - MH2 + Sqrt[MH2*(-4*MB2 + MH2)] - 2*MT2 + 2*MW2)*
       (2*MB2 - MH2 - 2*MT2 + Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MW2)] + 2*MW2))/
      (4*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))] + 
    PolyLog[2, (MH2*(MB2*(1 + Sqrt[1 - (4*MB2)/MH2]) - 
        (-1 + Sqrt[1 - (4*MB2)/MH2])*(MT2 - MW2))*(MB2 + MT2 - MW2 + 
        MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))/
           MH2^3]))/(4*MB2*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     -(MH2*(MB2*(-1 + Sqrt[1 - (4*MB2)/MH2]) - (1 + Sqrt[1 - (4*MB2)/MH2])*
          (MT2 - MW2))*(MB2 + MT2 - MW2 + 
         MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + 
                MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     -((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 + MT2 - MW2)*
        (MB2 + MT2 - MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
              2*MB2*(MT2 + MW2)))/MH2^3]))/
      (4*MB2*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))] + 
    PolyLog[2, ((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 + MT2 - MW2)*
       (MB2 + MT2 - MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
             2*MB2*(MT2 + MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MH2*MT2 + 
        (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))] + 
    PolyLog[2, -(MH2*(MB2*(1 + Sqrt[1 - (4*MB2)/MH2]) - 
         (-1 + Sqrt[1 - (4*MB2)/MH2])*(MT2 - MW2))*(-MB2 - MT2 + MW2 + 
         MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + 
                MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     (MH2*(MB2*(-1 + Sqrt[1 - (4*MB2)/MH2]) - (1 + Sqrt[1 - (4*MB2)/MH2])*
         (MT2 - MW2))*(-MB2 - MT2 + MW2 + 
        MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))/
           MH2^3]))/(4*MB2*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     ((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 + MT2 - MW2)*
       (-MB2 - MT2 + MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
             2*MB2*(MT2 + MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MH2*MT2 + 
        (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))] + 
    PolyLog[2, -((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 + MT2 - MW2)*
        (-MB2 - MT2 + MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
              2*MB2*(MT2 + MW2)))/MH2^3]))/
      (4*MB2*(MB2^2 + MH2*MT2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))])/
   Sqrt[MH2*(-4*MB2 + MH2)], C0i[cc0, MH2, mb2, mb2, mb2, mb2, MH2] -> 
  (-Log[1 - MH2/Sqrt[MH2*(-4*MB2 + MH2)]]^2 + 
    Log[(MH2*(MB2*(4 - 2*Sqrt[1 - (4*MB2)/MH2]) - MH2 + 
         Sqrt[MH2*(-4*MB2 + MH2)]))/(MB2*(4*MB2 - MH2))]^2 + 
    Log[(4*MB2*MH2 - MH2^2 + Sqrt[MH2^3*(-4*MB2 + MH2)])/
       (8*MB2^2 - 2*MB2*MH2)]^2 - 
    2*PolyLog[2, Sqrt[1 - (4*MB2)/MH2]/2 + (2 - (4*MB2)/MH2)^(-1)] + 
    2*PolyLog[2, 1/2 - Sqrt[1 - (4*MB2)/MH2]/2 - MB2/(2*MB2 - MH2)] - 
    2*PolyLog[2, 1/Sqrt[1 - (4*MB2)/MH2]] + 
    2*PolyLog[2, (1 + Sqrt[1 - (4*MB2)/MH2])/(2 - (4*MB2)/MH2)] + 
    2*PolyLog[2, (3 - Sqrt[1 - (4*MB2)/MH2] - (4*MB2)/MH2)/2] - 
    2*PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2)/(4*MB2 - 2*MH2)] + 
    2*PolyLog[2, (8*MB2^2 - 6*MB2*MH2 + MH2^2 - Sqrt[-((4*MB2 - MH2)*MH2^3)])/
       (8*MB2^2 - 2*MB2*MH2)] + 
    2*PolyLog[2, 1 + ((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2)/MB2 + 
       (2*MH2)/Sqrt[MH2*(-4*MB2 + MH2)]] - 
    2*PolyLog[2, (MH2 - Sqrt[MH2*(-4*MB2 + MH2)])/(4*MB2)] + 
    2*PolyLog[2, (2*MB2*Sqrt[1 - (4*MB2)/MH2] + MH2 - 
        Sqrt[MH2*(-4*MB2 + MH2)])/(4*MB2)] + 
    2*PolyLog[2, (4*MB2 - 3*MH2 + Sqrt[MH2*(-4*MB2 + MH2)])/
       (8*MB2 - 4*MH2)] - 
    2*PolyLog[2, -((-4*MB2 + 3*MH2 + Sqrt[MH2*(-4*MB2 + MH2)])/
        (8*MB2 - 4*MH2))])/(2*Sqrt[MH2*(-4*MB2 + MH2)]), 
 C0i[cc0, MH2, mb2, mb2, mb2, mb2, MZ2] -> 
  (-Log[((4*MB2 - MH2 + Sqrt[MH2*(-4*MB2 + MH2)])*(4*MB2 - MH2 - MZ2))/
        (2*MB2*(4*MB2 - MH2))]^2 + 
    Log[(4*MB2*MZ2 - MH2*MZ2 + Sqrt[MH2*(-4*MB2 + MH2)]*MZ2)/
       (8*MB2^2 - 2*MB2*MH2)]^2 + 
    2*PolyLog[2, (-4*MB2 + MH2 - Sqrt[MH2*(-4*MB2 + MH2)] + 2*MZ2)/(2*MZ2)] - 
    2*PolyLog[2, ((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*
        (-MZ2 + Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*(-4*MB2 + MH2 + MZ2))] + 
    2*PolyLog[2, -((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*
         (-MZ2 + Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*(-4*MB2 + MH2 + MZ2))] - 
    2*PolyLog[2, (MH2*(2*MB2*Sqrt[1 - (4*MB2)/MH2] - 
         (1 + Sqrt[1 - (4*MB2)/MH2])*MZ2)*
        (-MZ2 + Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*MZ2*(-4*MB2 + MH2 + MZ2))] + 
    2*PolyLog[2, -(MH2*(2*MB2*Sqrt[1 - (4*MB2)/MH2] + MZ2 - 
          Sqrt[1 - (4*MB2)/MH2]*MZ2)*(-MZ2 + 
          Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*MZ2*(-4*MB2 + MH2 + MZ2))] - 
    2*PolyLog[2, -((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*
         (MZ2 + Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*(-4*MB2 + MH2 + MZ2))] + 
    2*PolyLog[2, ((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*
        (MZ2 + Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*(-4*MB2 + MH2 + MZ2))] - 
    2*PolyLog[2, -(MH2*(2*MB2*Sqrt[1 - (4*MB2)/MH2] - 
          (1 + Sqrt[1 - (4*MB2)/MH2])*MZ2)*
         (MZ2 + Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*MZ2*(-4*MB2 + MH2 + MZ2))] + 
    2*PolyLog[2, (MH2*(2*MB2*Sqrt[1 - (4*MB2)/MH2] + MZ2 - 
         Sqrt[1 - (4*MB2)/MH2]*MZ2)*(MZ2 + 
         Sqrt[((-4*MB2 + MH2)*MZ2*(-4*MB2 + MZ2))/MH2]))/
       (4*MB2*MZ2*(-4*MB2 + MH2 + MZ2))] - 
    2*PolyLog[2, -((-4*MB2 + MH2 + Sqrt[MH2*(-4*MB2 + MH2)] + 2*MZ2)/
        (8*MB2 - 2*(MH2 + MZ2)))] + 
    2*PolyLog[2, (8*MB2^2 + (MH2 - Sqrt[MH2*(-4*MB2 + MH2)])*MZ2 - 
        2*MB2*(MH2 + 2*MZ2))/(2*MB2*(4*MB2 - MH2))] - 
    2*PolyLog[2, (-8*MB2^2 - MH2^2 + Sqrt[MH2^3*(-4*MB2 + MH2)] - MH2*MZ2 + 
        Sqrt[MH2*(-4*MB2 + MH2)]*MZ2 + 
        MB2*(6*MH2 - 4*Sqrt[MH2*(-4*MB2 + MH2)] + 4*MZ2))/
       (2*MB2*(4*MB2 - MH2))])/(2*Sqrt[MH2*(-4*MB2 + MH2)]), 
 C0i[cc0, MH2, mb2, mb2, MT2, MT2, MW2] -> 
  (PolyLog[2, ((2*MB2 - MH2 + Sqrt[MH2*(-4*MB2 + MH2)] + 2*MT2 - 2*MW2)*
       (2*MB2 - MH2 - Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MT2)] + 2*MT2 - 2*MW2))/
      (4*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] + PolyLog[2, 
     ((2*MB2 - MH2 + Sqrt[MH2*(-4*MB2 + MH2)] + 2*MT2 - 2*MW2)*
       (2*MB2 - MH2 + Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MT2)] + 2*MT2 - 2*MW2))/
      (4*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     -((2*MB2 - MH2 + Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MT2)] + 2*MT2 - 2*MW2)*
        (-2*MB2 + MH2 + Sqrt[MH2*(-4*MB2 + MH2)] - 2*MT2 + 2*MW2))/
      (4*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     -((2*MB2 - MH2 - Sqrt[MH2*(-4*MB2 + MH2)] + 2*MT2 - 2*MW2)*
        (-2*MB2 + MH2 + Sqrt[(-4*MB2 + MH2)*(MH2 - 4*MT2)] - 2*MT2 + 2*MW2))/
      (4*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] + PolyLog[2, 
     -(MH2*(MB2*(1 + Sqrt[1 - (4*MB2)/MH2]) + (-1 + Sqrt[1 - (4*MB2)/MH2])*
          (MT2 - MW2))*(-MB2 + MT2 - MW2 + 
         MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + 
                MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + 
        MW2*(MH2 + MW2) - 2*MB2*(MT2 + MW2)))] - 
    PolyLog[2, (MH2*(MB2*(-1 + Sqrt[1 - (4*MB2)/MH2]) + 
        (1 + Sqrt[1 - (4*MB2)/MH2])*(MT2 - MW2))*(-MB2 + MT2 - MW2 + 
        MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))/
           MH2^3]))/(4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     ((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 - MT2 + MW2)*
       (-MB2 + MT2 - MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
             2*MB2*(MT2 + MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + 
        MW2*(MH2 + MW2) - 2*MB2*(MT2 + MW2)))] + 
    PolyLog[2, -((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 - MT2 + MW2)*
        (-MB2 + MT2 - MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
              2*MB2*(MT2 + MW2)))/MH2^3]))/
      (4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] + PolyLog[2, 
     (MH2*(MB2*(1 + Sqrt[1 - (4*MB2)/MH2]) + (-1 + Sqrt[1 - (4*MB2)/MH2])*
         (MT2 - MW2))*(MB2 - MT2 + MW2 + 
        MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + MW2)))/
           MH2^3]))/(4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] - PolyLog[2, 
     -(MH2*(MB2*(-1 + Sqrt[1 - (4*MB2)/MH2]) + (1 + Sqrt[1 - (4*MB2)/MH2])*
          (MT2 - MW2))*(MB2 - MT2 + MW2 + 
         MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 2*MB2*(MT2 + 
                MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + 
        MW2*(MH2 + MW2) - 2*MB2*(MT2 + MW2)))] - 
    PolyLog[2, -((-1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 - MT2 + MW2)*
        (MB2 - MT2 + MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
              2*MB2*(MT2 + MW2)))/MH2^3]))/
      (4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2) - 
        2*MB2*(MT2 + MW2)))] + PolyLog[2, 
     ((1 + Sqrt[1 - (4*MB2)/MH2])*MH2*(MB2 - MT2 + MW2)*
       (MB2 - MT2 + MW2 + MH2*Sqrt[((-4*MB2 + MH2)*(MB2^2 + (MT2 - MW2)^2 - 
             2*MB2*(MT2 + MW2)))/MH2^3]))/(4*MB2*(MB2^2 + MT2^2 - 2*MT2*MW2 + 
        MW2*(MH2 + MW2) - 2*MB2*(MT2 + MW2)))])/Sqrt[MH2*(-4*MB2 + MH2)]}


==> ElectronicSubmission/Result/Loop_Integrals/IntRepsDecoupling.m <==
{B0i[bb0, MH2, 0, MZ2] -> 2 - ((-MH2 + MZ2)*Log[MZ2/(MH2 - MZ2)])/MH2 + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MH2, MT2, MT2] -> 
  2 - 2*Sqrt[-1 + (4*MT2)/MH2]*ArcCot[Sqrt[-1 + (4*MT2)/MH2]] + 
   Log[\[Mu]^2/MT2], B0i[bb0, MH2, MW2, MW2] -> 
  2 - 2*Sqrt[-1 + (4*MW2)/MH2]*ArcCot[Sqrt[-1 + (4*MW2)/MH2]] + 
   Log[\[Mu]^2/MW2], B0i[bb0, MH2, MZ2, MZ2] -> 
  2 - 2*Sqrt[-1 + (4*MZ2)/MH2]*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]] + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MW2, 0, MT2] -> 
  2 - ((MT2 - MW2)*Log[MT2/(MT2 - MW2)])/MW2 + Log[\[Mu]^2/MT2], 
 B0i[bb0, MW2, MH2, MW2] -> 
  2 - (MH2*Sqrt[-1 + (4*MW2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MW2)]*Sqrt[MW2])/
       Sqrt[MH2]])/MW2 - (MH2*Log[MH2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MW2, MW2, MZ2] -> 
  2 - (Sqrt[-1 + (4*MW2)/MZ2]*MZ2*ArcTan[(2*Sqrt[MW2]*Sqrt[1 - MZ2/(4*MW2)])/
       Sqrt[MZ2]])/MW2 - (MZ2*Log[MZ2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MZ2, MH2, MZ2] -> 
  2 - (MH2*Sqrt[-1 + (4*MZ2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MZ2)]*Sqrt[MZ2])/
       Sqrt[MH2]])/MZ2 - (MH2*Log[MH2/MZ2])/(2*MZ2) + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2, MT2, MT2] -> 2 - 2*Sqrt[-1 + (4*MT2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MZ2]] + Log[\[Mu]^2/MT2], 
 B0i[bb0, MZ2, MW2, MW2] -> 2 - 2*Sqrt[-1 + (4*MW2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MW2)/MZ2]] + Log[\[Mu]^2/MW2], 
 B0i[dbb0, MH2, MT2, MT2] -> -MH2^(-1) + 
   (4*MT2*ArcCot[Sqrt[-1 + (4*MT2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MT2)/MH2]), 
 B0i[dbb0, MH2, MW2, MW2] -> -MH2^(-1) + 
   (4*MW2*ArcCot[Sqrt[-1 + (4*MW2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MW2)/MH2]), 
 B0i[dbb0, MH2, MZ2, MZ2] -> -MH2^(-1) + 
   (4*MZ2*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MZ2)/MH2]), 
 C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] -> 
  (-4*ArcTan[Sqrt[MH2/MZ2]/(2*Sqrt[1 - MH2/(4*MZ2)])]^2)/MH2, 
 C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] -> 
  (-PolyLog[2, (MT2 - MW2)^2/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, ((MT2 - MW2)*(MH2 + MT2 - MW2))/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, (2*(MT2 - MW2))/(MH2 + 2*MT2 - 2*MW2 + 
       MH2*Sqrt[1 - (4*MW2)/MH2])] - PolyLog[2, (2*(MH2 + MT2 - MW2))/
      (MH2 + 2*MT2 - 2*MW2 + MH2*Sqrt[1 - (4*MW2)/MH2])] - 
    PolyLog[2, (-2*(MH2 + MT2 - MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))] + 
    PolyLog[2, (2*(-MT2 + MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))])/MH2, 
 C0i[cc0, MH2, 0, 0, 0, 0, MZ2] -> 
  -((-(Log[1 + MH2/MZ2]*Log[MH2/MZ2]) - PolyLog[2, -(MH2/MZ2)])/MH2), 
 C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] -> 
  (PolyLog[2, (2*(MT2 - MW2))/(2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 
       2*MW2)] - PolyLog[2, (-2*(MH2 - MT2 + MW2))/
      (2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 2*MW2)] + 
    PolyLog[2, (2*(-MT2 + MW2))/(MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 
       2*MW2)] - PolyLog[2, (2*(MH2 - MT2 + MW2))/
      (MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 2*MW2)] - 
    PolyLog[2, (-MT2 + MW2)^2/(MH2*MW2 + (-MT2 + MW2)^2)] + 
    PolyLog[2, ((-MT2 + MW2)*(MH2 - MT2 + MW2))/(MH2*MW2 + (-MT2 + MW2)^2)])/
   MH2}


==> ElectronicSubmission/hbb_decay.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58385,       1312]
NotebookOptionsPosition[     53602,       1230]
NotebookOutlinePosition[     53936,       1245]
CellTagsIndexPosition[     53893,       1242]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", "\"\<File_Boot.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.752569403631102*^9, 3.752569515185829*^9}, {
  3.752569616478101*^9, 3.752569617117209*^9}, {3.7525706430075912`*^9, 
  3.7525706434429626`*^9}, {3.752826205168955*^9, 3.752826219335969*^9}, {
  3.7529310007731533`*^9, 3.752931001332375*^9}, {3.7529435537582083`*^9, 
  3.752943562405492*^9}, {3.75294531732519*^9, 3.7529453191968946`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1909c4f1-3c00-4c1a-b573-e77041bac239"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Inputs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mt", "->", "173."}], ",", 
     RowBox[{"mh", "->", "125."}], ",", 
     RowBox[{"mw", "->", "80.4"}], ",", 
     RowBox[{"mz", "->", "91.2"}], ",", 
     RowBox[{"mb", "->", "3."}], ",", 
     RowBox[{"mtau", "->", "1.5"}], ",", 
     RowBox[{"alfa", "->", 
      RowBox[{"1", "/", "128"}]}], ",", 
     RowBox[{"alfas", "->", ".1"}], ",", 
     RowBox[{"\[Mu]", "->", "125."}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scheme", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tag", "[", "delmb", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "delE", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "delmw", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "delmz", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "zetaE", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "zetaMB", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tags", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tag", "[", "QEDxQCD", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "tadpole", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer2", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer3", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.752566141104068*^9, 3.7525661411075277`*^9}, {
   3.752566252682838*^9, 3.752566337643656*^9}, {3.752566548520693*^9, 
   3.752566604920352*^9}, {3.752566820008896*^9, 3.7525668487642107`*^9}, 
   3.7525671768972073`*^9, {3.752567525170609*^9, 3.752567625758623*^9}, {
   3.752568068269782*^9, 3.752568123818695*^9}, {3.7525681632252502`*^9, 
   3.752568167305538*^9}, {3.752568250421685*^9, 3.752568253685033*^9}, {
   3.752568296962927*^9, 3.752568323731736*^9}, {3.752568416775683*^9, 
   3.752568480535688*^9}, {3.752568511966798*^9, 3.7525685205985813`*^9}, {
   3.752568707966916*^9, 3.752568780552239*^9}, {3.752568828838189*^9, 
   3.752568859661708*^9}, {3.752568898814947*^9, 3.752568903179802*^9}, 
   3.752569356769659*^9, 3.7525693996034946`*^9, 3.7529375130413103`*^9, {
   3.7529377969665728`*^9, 3.752937798360509*^9}, {3.752937831373328*^9, 
   3.7529378457803*^9}, {3.7529378835466967`*^9, 3.7529379215609217`*^9}, {
   3.752938018022069*^9, 3.7529380195411167`*^9}, {3.752938084291704*^9, 
   3.7529381135635653`*^9}, {3.752938330376795*^9, 3.752938331282654*^9}, {
   3.752938524802849*^9, 3.7529385708971443`*^9}, {3.7529438816909*^9, 
   3.752943888914654*^9}, 3.753001005847467*^9, {3.753001170456273*^9, 
   3.753001187415452*^9}, {3.7530036948721237`*^9, 3.753003699351729*^9}, 
   3.753003906384953*^9, {3.753003944957767*^9, 3.7530040256273413`*^9}, 
   3.7530138458267384`*^9, {3.7530211322710133`*^9, 3.753021153910165*^9}, 
   3.753021335414596*^9, {3.753028902231543*^9, 3.753028903615308*^9}, 
   3.753029253601832*^9, {3.753366973304214*^9, 3.753366981536717*^9}, {
   3.7637218305195103`*^9, 3.763721835733218*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"de9d37d5-ef6e-4630-99f7-963d6b775b7d"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.761999245975272*^9, 
  3.761999261919388*^9}},ExpressionUUID->"0bdd23e5-f632-4f6e-9f95-\
8253489dd54b"],

Cell["\<\
All the Wilson coefficients are implicitly the real parts of the Wilson \
coefficient, i.e. C = Re[C]

Numerical results are given in terms of \[OpenCurlyQuote]hatted\
\[CloseCurlyQuote] Wilson coefficients, denoted hatC, for Wilson coefficient C.
The hatted Wilson Coefficients are defined as:\
\>", "Text",
 CellChangeTimes->{
  3.761999356436018*^9, {3.762001186452086*^9, 3.76200119684093*^9}, 
   3.7620661030500917`*^9},ExpressionUUID->"f66b6f73-85db-4c96-9a94-\
469c2e910ded"],

Cell[TextData[{
 "(*\nhatCbH=v^3/MB CbH\nhatC1qtqb=v^3/MB C1qtqb\nhatCbW=v^3/(EL MB) CbW\n\
hatCtW=v^2/EL CtW\nhatCtB=v^2/EL CtB\nhatCbG=v^3/(gs MB) CbG\n\
hatC8qtqb=v^3/MB C8qtqb\nhatCHtb=v^3/MB CHtb\nhatCbB=v^3/(EL MB) CbB\n\
hatCtauH=v^3/MTA CtauH\nhatCtauB=v^3/(EL MTA) CtauB\nhatCtauW=v^3/(EL MTA) \
CtauW\nand\nhatC=v^2 C for all remaining Wilson coefficients, C where\nv=2 MW \
SW/EL\n*)\n\nIn addition, the Wilson coefficient for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "W"], TraditionalForm]],ExpressionUUID->
  "b6b1e8a1-6278-4579-bac2-70e7f65f8471"],
 " is named CWw in this notebook to avoid confusion with the cosine of the \
weak mixing angle.\n\nThe Wilson coefficients implicitly carry two inverse \
powers of the New Physics Scale \[OpenCurlyDoubleQuote]Lambda\
\[CloseCurlyDoubleQuote].\n\nWe also use the definition \
\[OpenCurlyDoubleQuote]bet\[CloseCurlyDoubleQuote] for\n\[Beta] = ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"4", "MB2"}], "MH2"]}]], TraditionalForm]],ExpressionUUID->
  "78b2c495-3cd1-4bb6-bc49-19cf9e3d9df8"]
}], "Text",
 CellChangeTimes->{{3.761999279083749*^9, 3.761999344194778*^9}, {
  3.762070576146962*^9, 3.7620706240363894`*^9}, {3.762070780353298*^9, 
  3.762070823854604*^9}, {3.7621696063446074`*^9, 3.7621696241531267`*^9}, {
  3.762169739287334*^9, 3.762169763014926*^9}, {3.7631976434993763`*^9, 
  3.7631976563711452`*^9}, {3.7631979197028522`*^9, 3.763197924183797*^9}, {
  3.763197954814671*^9, 3.763198039441752*^9}, {3.763204087405167*^9, 
  3.763204089267518*^9}, {3.7637096100761003`*^9, 
  3.763709674324868*^9}},ExpressionUUID->"3abd3b49-6d65-4abc-a0d5-\
7827bc558823"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples & Paper Results", "Title",
 CellChangeTimes->{{3.7529984917376547`*^9, 3.752998531842902*^9}, {
  3.752998574434046*^9, 
  3.7529985842407713`*^9}},ExpressionUUID->"f5446b66-34c1-4124-ae4a-\
b9ab53e7b499"],

Cell[CellGroupData[{

Cell["Analytical Results", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.752998598255884*^9, 3.752998617408444*^9}, {
   3.752998647932391*^9, 3.752998698043968*^9}, {3.752998746097949*^9, 
   3.7529987745528593`*^9}, 3.752998813773185*^9, {3.752998974992571*^9, 
   3.7529989871282167`*^9}, {3.7530217664498377`*^9, 
   3.753021780489243*^9}},ExpressionUUID->"1717d26c-5951-472f-a345-\
ecd96ec7a042"],

Cell["\<\
To analytically reproduce the results in Eq. (B.2) and (B.3) we use the \
function \"AnalyticalEval\". The LO results are given below\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.753021801623312*^9, 3.753021898612423*^9}, {
   3.753022889035925*^9, 3.753022890115932*^9}, 3.753707440252763*^9, {
   3.7634654622682247`*^9, 
   3.763465467883851*^9}},ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-\
29bf7ade367b"],

Cell[BoxData[{
 RowBox[{"AnalyticalEval", "[", 
  RowBox[{"Gam", "[", 
   RowBox[{"4", ",", "0"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"AnalyticalEval", "[", 
  RowBox[{"Gam", "[", 
   RowBox[{"6", ",", "0"}], "]"}], "]"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.752998779090127*^9, 3.752998846225758*^9}, {
   3.753024410663365*^9, 3.75302441887893*^9}, 3.75370744025284*^9, {
   3.763812067079487*^9, 
   3.763812069565008*^9}},ExpressionUUID->"93634a0b-da8c-4902-ab9a-\
7f16e89b5527"],

Cell[BoxData[
 FractionBox[
  RowBox[{"alfa", " ", 
   SuperscriptBox["bet", "3"], " ", "MB2", " ", "MH", " ", "Nc"}], 
  RowBox[{"8", " ", "MW2", " ", "SW2"}]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.752998796571536*^9, 3.7529988462258453`*^9}, 
   3.7529991749019413`*^9, 3.753001064708757*^9, 3.7530011147542553`*^9, {
   3.753003711903881*^9, 3.753003721026922*^9}, 3.7530039696156473`*^9, 
   3.753004027959301*^9, 3.753004197370579*^9, 3.753006787044602*^9, 
   3.753006992758512*^9, 3.753014163534952*^9, 3.7530159270739107`*^9, 
   3.7530159872837963`*^9, {3.753016546797257*^9, 3.753016572697033*^9}, 
   3.7530169702869797`*^9, 3.7530210913803463`*^9, 3.753021205947421*^9, 
   3.753021622625297*^9, 3.753021945425275*^9, 3.7530224696710443`*^9, 
   3.75302418735688*^9, 3.7530242798114643`*^9, 3.7530244194619417`*^9, 
   3.753026489737092*^9, 3.7530266523237123`*^9, 3.753028701528414*^9, 
   3.753030473469247*^9, 3.7531012964921618`*^9, 3.753101888467836*^9, 
   3.753366927957121*^9, {3.753367718448996*^9, 3.7533677323137827`*^9}, 
   3.753367908083053*^9, 3.753368074727195*^9, 3.7533696290554457`*^9, 
   3.753370823365501*^9, 3.753370972681952*^9, 3.753371235638332*^9, 
   3.753526686790114*^9, 3.7537066699309273`*^9, 3.7537067041758003`*^9, 
   3.753706763839761*^9, 3.753706843655158*^9, 3.753707074916453*^9, 
   3.7537072445922203`*^9, 3.753707440252903*^9, 3.753708087430058*^9, 
   3.753712617023048*^9, 3.753713068310816*^9, 3.753777242150908*^9, 
   3.75403027154135*^9, 3.761999558749701*^9, 3.762066134856853*^9, 
   3.763812064082781*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"c2abe8f4-2118-47e6-8483-d595ab7ef718"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["bet", "3"], " ", "CHbox", " ", "MB2", " ", "MH", " ", 
    "Nc"}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["bet", "3"], " ", "CHWB", " ", "CW", " ", "MB2", " ", "MH",
     " ", "Nc"}], 
   RowBox[{"4", " ", "\[Pi]", " ", "SW"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["bet", "3"], " ", "CHD", " ", "MB2", " ", "MH", " ", 
    "Nc"}], 
   RowBox[{"16", " ", "\[Pi]", " ", "SW2"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["bet", "3"], " ", "CHD", " ", "MB2", " ", "MH", " ", "MW2",
     " ", "Nc"}], 
   RowBox[{"8", " ", "MZ2", " ", "\[Pi]", " ", "SW2"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["bet", "3"], " ", "CbH", " ", "MB", " ", "MH", " ", "MW2", 
    " ", "Nc", " ", "SW2"}], 
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", 
    SqrtBox["alfa"], " ", "MW", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", "SW"}]]}]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.752998796571536*^9, 3.7529988462258453`*^9}, 
   3.7529991749019413`*^9, 3.753001064708757*^9, 3.7530011147542553`*^9, {
   3.753003711903881*^9, 3.753003721026922*^9}, 3.7530039696156473`*^9, 
   3.753004027959301*^9, 3.753004197370579*^9, 3.753006787044602*^9, 
   3.753006992758512*^9, 3.753014163534952*^9, 3.7530159270739107`*^9, 
   3.7530159872837963`*^9, {3.753016546797257*^9, 3.753016572697033*^9}, 
   3.7530169702869797`*^9, 3.7530210913803463`*^9, 3.753021205947421*^9, 
   3.753021622625297*^9, 3.753021945425275*^9, 3.7530224696710443`*^9, 
   3.75302418735688*^9, 3.7530242798114643`*^9, 3.7530244194619417`*^9, 
   3.753026489737092*^9, 3.7530266523237123`*^9, 3.753028701528414*^9, 
   3.753030473469247*^9, 3.7531012964921618`*^9, 3.753101888467836*^9, 
   3.753366927957121*^9, {3.753367718448996*^9, 3.7533677323137827`*^9}, 
   3.753367908083053*^9, 3.753368074727195*^9, 3.7533696290554457`*^9, 
   3.753370823365501*^9, 3.753370972681952*^9, 3.753371235638332*^9, 
   3.753526686790114*^9, 3.7537066699309273`*^9, 3.7537067041758003`*^9, 
   3.753706763839761*^9, 3.753706843655158*^9, 3.753707074916453*^9, 
   3.7537072445922203`*^9, 3.753707440252903*^9, 3.753708087430058*^9, 
   3.753712617023048*^9, 3.753713068310816*^9, 3.753777242150908*^9, 
   3.75403027154135*^9, 3.761999558749701*^9, 3.762066134856853*^9, 
   3.7638120640854607`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"5114f498-bc63-42e1-96eb-ea4977cc6b17"],

Cell["\<\
We can choose whether to write results in terms of Passarino - Veltman scalar \
integrals A0, B0 and C0 via the PaVeRep option. By default this is set to \
False. 
In the second example below we also show a second option allowing results to \
be written in the small MB limit. By default this is set to False.\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.75302249569738*^9, 3.7530226172149763`*^9}, {
  3.7537073699294357`*^9, 
  3.753707440252983*^9}},ExpressionUUID->"9754af6f-3300-49ff-b918-\
ccdfabc1d744"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"AnalyticalEval", "[", 
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"6", ",", "1"}], "]"}], ",", 
      RowBox[{"PaVeRep", "\[Rule]", "False"}]}], "]"}], ",", "CH"}], "]"}], "//",
   "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"AnalyticalEval", "[", 
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"6", ",", "1"}], "]"}], ",", 
      RowBox[{"PaVeRep", "\[Rule]", "True"}], ",", " ", 
      RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}], ",", "CH"}], "]"}], "//",
   "Simplify"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.7530027190690117`*^9, 3.753002733518795*^9}, {
   3.75300422692152*^9, 3.753004249560945*^9}, {3.753007066459537*^9, 
   3.753007104497806*^9}, {3.7530071412646017`*^9, 3.7530071419902287`*^9}, {
   3.753015942643409*^9, 3.7530159755937357`*^9}, {3.7530211082862787`*^9, 
   3.753021110326001*^9}, {3.753021920373584*^9, 3.753021923356825*^9}, {
   3.753022040376383*^9, 3.753022041755177*^9}, 3.7530221588514214`*^9, {
   3.753367771831465*^9, 3.753367774166972*^9}, {3.753367929034137*^9, 
   3.753367952495287*^9}, {3.753707318537733*^9, 3.753707321491507*^9}, 
   3.753707440253044*^9},ExpressionUUID->"aa7c1632-624a-4594-9549-\
6a44bbb37369"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3", " ", 
    SuperscriptBox["bet", "3"], " ", "CW2", " ", "MB2", " ", "MH", " ", "MZ2",
     " ", "Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "MB2"}], "+", "MH2"}], ")"}], " ", 
       RowBox[{"A0i", "[", 
        RowBox[{"aa0", ",", "MH2"}], "]"}]}], "-", 
      RowBox[{"MH2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "MB2"}], "+", "MH2", "+", 
         RowBox[{"4", " ", "MB2", " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", "MB2", ",", "MB2", ",", "MH2"}], "]"}]}], "-", 
         
         RowBox[{"4", " ", "MB2", " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", "MH2", ",", "MH2", ",", "MH2"}], "]"}]}], "-", 
         
         RowBox[{"12", " ", "MB2", " ", "MH2", " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"dbb0", ",", "MH2", ",", "MH2", ",", "MH2"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["MH2", "2"], " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"dbb0", ",", "MH2", ",", "MH2", ",", "MH2"}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["MB2", "2"], " ", 
          RowBox[{"C0i", "[", 
           RowBox[{
           "cc0", ",", "MB2", ",", "MH2", ",", "MB2", ",", "MB2", ",", "MH2", 
            ",", "MH2"}], "]"}]}], "+", 
         RowBox[{"6", " ", "MB2", " ", "MH2", " ", 
          RowBox[{"C0i", "[", 
           RowBox[{
           "cc0", ",", "MB2", ",", "MH2", ",", "MB2", ",", "MB2", ",", "MH2", 
            ",", "MH2"}], "]"}]}], "-", 
         RowBox[{"4", " ", "MB2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}], "+", 
         RowBox[{"MH2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "MB2"}], "-", "MH2"}], ")"}], " ", "MH2", " ", "MW2", 
    " ", 
    SuperscriptBox["\[Pi]", "3"]}], ")"}]}]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.7530027343240547`*^9, 3.753003726725931*^9, 3.753003763823943*^9, 
   3.7530042085177937`*^9, 3.753004250153687*^9, 3.753006790086266*^9, 
   3.753007004293157*^9, 3.7530070766420183`*^9, 3.753007107280792*^9, 
   3.7530071445440273`*^9, {3.7530159362680407`*^9, 3.753015991385558*^9}, {
   3.753016549167618*^9, 3.753016575881641*^9}, 3.75301697398031*^9, 
   3.753021111144062*^9, {3.753021146188953*^9, 3.753021156563259*^9}, 
   3.753021207734235*^9, 3.753021624079234*^9, {3.7530219240273247`*^9, 
   3.7530219471632977`*^9}, 3.753022042420617*^9, {3.753022153935913*^9, 
   3.753022159546801*^9}, 3.753022471485832*^9, 3.753022620502919*^9, 
   3.753024188939107*^9, 3.753024280985051*^9, 3.753024421097773*^9, 
   3.753026491607441*^9, 3.753028703140726*^9, 3.753101298008545*^9, 
   3.753101889887897*^9, {3.753366929597825*^9, 3.753366954326117*^9}, 
   3.75336698433134*^9, 3.753367738505529*^9, 3.753367774893854*^9, {
   3.753367909888072*^9, 3.753367953453624*^9}, 3.75336807556406*^9, 
   3.753369631964473*^9, 3.753370825032865*^9, 3.7533709741440973`*^9, 
   3.753371237288375*^9, 3.753526688891782*^9, 3.753706845040612*^9, 
   3.753707076493922*^9, 3.753707245206669*^9, 3.7537073226386423`*^9, {
   3.753707423734084*^9, 3.753707440253083*^9}, 3.753708088803433*^9, 
   3.753712618661048*^9, 3.75371306889581*^9, 3.7537772427545557`*^9, 
   3.7540302732811623`*^9, 3.7619995603347397`*^9, 
   3.7620661392658253`*^9},ExpressionUUID->"a8a2a0a5-317f-4e6b-8ab6-\
3292c316e288"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"CW2", " ", "MB2", " ", "MH", " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", "Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], 
   RowBox[{"64", " ", "MW2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2"}]]}]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.7530027343240547`*^9, 3.753003726725931*^9, 3.753003763823943*^9, 
   3.7530042085177937`*^9, 3.753004250153687*^9, 3.753006790086266*^9, 
   3.753007004293157*^9, 3.7530070766420183`*^9, 3.753007107280792*^9, 
   3.7530071445440273`*^9, {3.7530159362680407`*^9, 3.753015991385558*^9}, {
   3.753016549167618*^9, 3.753016575881641*^9}, 3.75301697398031*^9, 
   3.753021111144062*^9, {3.753021146188953*^9, 3.753021156563259*^9}, 
   3.753021207734235*^9, 3.753021624079234*^9, {3.7530219240273247`*^9, 
   3.7530219471632977`*^9}, 3.753022042420617*^9, {3.753022153935913*^9, 
   3.753022159546801*^9}, 3.753022471485832*^9, 3.753022620502919*^9, 
   3.753024188939107*^9, 3.753024280985051*^9, 3.753024421097773*^9, 
   3.753026491607441*^9, 3.753028703140726*^9, 3.753101298008545*^9, 
   3.753101889887897*^9, {3.753366929597825*^9, 3.753366954326117*^9}, 
   3.75336698433134*^9, 3.753367738505529*^9, 3.753367774893854*^9, {
   3.753367909888072*^9, 3.753367953453624*^9}, 3.75336807556406*^9, 
   3.753369631964473*^9, 3.753370825032865*^9, 3.7533709741440973`*^9, 
   3.753371237288375*^9, 3.753526688891782*^9, 3.753706845040612*^9, 
   3.753707076493922*^9, 3.753707245206669*^9, 3.7537073226386423`*^9, {
   3.753707423734084*^9, 3.753707440253083*^9}, 3.753708088803433*^9, 
   3.753712618661048*^9, 3.75371306889581*^9, 3.7537772427545557`*^9, 
   3.7540302732811623`*^9, 3.7619995603347397`*^9, 
   3.762066140027388*^9},ExpressionUUID->"b7237cfb-e6ae-46b3-a7c0-\
b8fe583a9444"],

Cell["\<\
We can choose to look at certain parts of a result by setting the relevant \
tag to a non - numerical value and using \"Coefficient\" on that value.
As an example, we recover the SM part of Eq. (B.7)\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.753022692535207*^9, 3.753022741947611*^9}, {
   3.75302278186539*^9, 3.753022823951728*^9}, {3.753022873182107*^9, 
   3.753022901835506*^9}, {3.753024396430552*^9, 3.7530243970786743`*^9}, 
   3.753707440253682*^9, {3.763466072328555*^9, 3.763466073665365*^9}, {
   3.7637266725295267`*^9, 
   3.763726672633595*^9}},ExpressionUUID->"51b5eee6-b484-45fa-96a5-\
bf02826fa36e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tags", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"tag", "[", "QEDxQCD", "]"}], "\[Rule]", 
       RowBox[{"tag", "[", "QEDxQCD", "]"}]}], ",", 
      RowBox[{
       RowBox[{"tag", "[", "tadpole", "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"tag", "[", "fer1", "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"tag", "[", "fer2", "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"tag", "[", "fer3", "]"}], "\[Rule]", "1"}]}], "}"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"AnalyticalEval", "[", 
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"4", ",", "1"}], "]"}], ",", 
      RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}], ",", 
    RowBox[{"tag", "[", "QEDxQCD", "]"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.753001193766803*^9, 3.7530012394401627`*^9}, {
   3.753001681691125*^9, 3.753001703450328*^9}, {3.7533713071886473`*^9, 
   3.75337131684369*^9}, 3.753707440253748*^9, 
   3.7637267505196342`*^9},ExpressionUUID->"917df753-0468-4caf-aab9-\
456beb5972e6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"alfa", " ", 
   RowBox[{"(", 
    RowBox[{"alfa", "+", 
     RowBox[{"12", " ", "alfas"}]}], ")"}], " ", "MB2", " ", "MH", " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "MH"], "]"}]}]}], ")"}]}], 
  RowBox[{"96", " ", "MW2", " ", "\[Pi]", " ", "SW2"}]]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.753001234858732*^9, 3.7530012398198757`*^9}, 
   3.7530017065456343`*^9, 3.7530037245483837`*^9, {3.753004200154448*^9, 
   3.753004206233962*^9}, 3.753006788723324*^9, 3.7530070023096848`*^9, 
   3.753014167375586*^9, 3.753015930836136*^9, 3.753015991796022*^9, 
   3.753016555007876*^9, 3.753016974969556*^9, {3.7530211716353073`*^9, 
   3.753021208651445*^9}, 3.753021485604446*^9, 3.75302162509352*^9, 
   3.753022489246048*^9, 3.753022905815113*^9, 3.753024202763194*^9, 
   3.7530244279336023`*^9, 3.7530264988653173`*^9, 3.753028709126615*^9, 
   3.7533670041873827`*^9, 3.753367961765112*^9, 3.753369649860318*^9, 
   3.7533708310447397`*^9, 3.753370894444256*^9, 3.7533709797488747`*^9, {
   3.7533712464652147`*^9, 3.753371272282694*^9}, 3.753371317045021*^9, 
   3.75352669955475*^9, 3.753707251145046*^9, {3.753707425514464*^9, 
   3.753707440253787*^9}, 3.753708091513811*^9, 3.753712621991288*^9, 
   3.75371307333876*^9, 3.753777245021811*^9, 3.7540302761941557`*^9, 
   3.76199956334816*^9, 
   3.762066188371743*^9},ExpressionUUID->"fd64ba74-e87d-475f-8ee4-\
e42768f81f9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Results", "Section",
 CellChangeTimes->{{3.753022923718285*^9, 
  3.753022933702845*^9}},ExpressionUUID->"dacf7a79-4c27-48f6-bbb9-\
47fe2794e7d8"],

Cell["\<\
We can reproduce numerical results using \"NumEval\"
The below example reproduces the result in Eq. (5.3)\
\>", "Text",
 CellChangeTimes->{{3.752998937103582*^9, 3.75299900385218*^9}, {
  3.7530231200506153`*^9, 3.7530231700166073`*^9}, {3.75302341916646*^9, 
  3.753023421758338*^9}, {3.763465605621633*^9, 
  3.763465605797592*^9}},ExpressionUUID->"60b0179d-e600-4824-9b63-\
96e415428684"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"NumEval", "[", 
     RowBox[{"Gam", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "]"}], "+", 
    RowBox[{"NumEval", "[", 
     RowBox[{"Gam", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "]"}]}], 
   RowBox[{"NumEval", "[", 
    RowBox[{"Gam", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "]"}]], "//", "Expand", " "}]], "Input",
 CellChangeTimes->{{3.7529990083470078`*^9, 3.75299911346068*^9}, {
   3.75299919882535*^9, 3.752999202640582*^9}, {3.752999278621681*^9, 
   3.752999306580331*^9}, {3.762066205831647*^9, 3.762066216935689*^9}, 
   3.7637096813388*^9},ExpressionUUID->"72bdbcc5-ff85-4d8d-a6dc-b8f1e3c43d6c"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.414213562373095`", " ", "hatCbH"}], "+", 
  RowBox[{"2.`", " ", "hatCHbox"}], "+", 
  RowBox[{"1.2439782439782443`", " ", "hatCHD"}], "+", 
  RowBox[{"3.735214311365006`", " ", "hatCHWB"}]}]], "Output",
 CellChangeTimes->{{3.7529990317868137`*^9, 3.7529991146852617`*^9}, {
   3.752999179564294*^9, 3.752999203141304*^9}, 3.753001066402749*^9, 
   3.753001114807727*^9, 3.7530037225734377`*^9, 3.753003971211254*^9, {
   3.753004017126943*^9, 3.753004028694319*^9}, {3.7530041984285307`*^9, 
   3.7530042051963243`*^9}, 3.753006787219778*^9, 3.753006994653078*^9, 
   3.7530141652256193`*^9, {3.753016976901651*^9, 3.753017001677025*^9}, 
   3.753021746729724*^9, 3.753026501190892*^9, 3.753026549239586*^9, 
   3.753026607121914*^9, {3.75302666132917*^9, 3.7530266905599527`*^9}, {
   3.75302871111721*^9, 3.753028733695775*^9}, 3.753028793785884*^9, 
   3.7530288562709227`*^9, 3.753028969910461*^9, 3.753030529073428*^9, 
   3.753031363528515*^9, 3.753101302499569*^9, 3.753101894481525*^9, 
   3.753102007120607*^9, {3.753367007173347*^9, 3.753367031059905*^9}, 
   3.7533679643687887`*^9, 3.753368081289197*^9, 3.7533696538851233`*^9, 
   3.753370832591329*^9, 3.753370981198064*^9, 3.753371247953195*^9, 
   3.753526702033443*^9, 3.753707457911628*^9, 3.7537126250373163`*^9, 
   3.753777247192431*^9, 3.754030278219223*^9, 3.761999579529623*^9, 
   3.762066194891604*^9},ExpressionUUID->"a8ea4d34-597a-4761-8950-\
a612f56a5e89"]
}, Open  ]],

Cell["\<\
We can also reproduce the numerical results in the small MB limit using the \
option SmallMB. By default this option is set to False\
\>", "Text",
 CellChangeTimes->{{3.753023507677424*^9, 3.753023541866688*^9}, {
  3.7530236636216583`*^9, 
  3.753023682536273*^9}},ExpressionUUID->"0a1dfdc8-b486-47e4-972f-\
dc2a6ed4f68b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NumEval", "[", 
  RowBox[{
   RowBox[{"Gam", "[", 
    RowBox[{"4", ",", "0"}], "]"}], ",", 
   RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumEval", "[", 
  RowBox[{
   RowBox[{"Gam", "[", 
    RowBox[{"4", ",", "0"}], "]"}], ",", 
   RowBox[{"SmallMB", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7530236870993557`*^9, 
  3.7530237070922832`*^9}},ExpressionUUID->"25e5078e-fcb6-445a-9b17-\
0a70d5f8c373"],

Cell[BoxData["0.0022882863011162748`"], "Output",
 CellChangeTimes->{3.753023707334132*^9, 3.753028865451721*^9, 
  3.753367035780591*^9, 3.753367969675336*^9, 3.753368082696308*^9, 
  3.7533696554681683`*^9, 3.753370834410561*^9, 3.753370982818132*^9, 
  3.7533712492361107`*^9, 3.7535267042456083`*^9, 3.753707458851952*^9, 
  3.753712626460266*^9, 3.754030279211885*^9, 3.761999580910029*^9, 
  3.762066268127372*^9},ExpressionUUID->"cefdd2d4-eb39-458b-8b52-\
d153a25ba1cf"],

Cell[BoxData["0.002280382540601178`"], "Output",
 CellChangeTimes->{3.753023707334132*^9, 3.753028865451721*^9, 
  3.753367035780591*^9, 3.753367969675336*^9, 3.753368082696308*^9, 
  3.7533696554681683`*^9, 3.753370834410561*^9, 3.753370982818132*^9, 
  3.7533712492361107`*^9, 3.7535267042456083`*^9, 3.753707458851952*^9, 
  3.753712626460266*^9, 3.754030279211885*^9, 3.761999580910029*^9, 
  3.762066268138768*^9},ExpressionUUID->"7897c342-7093-4171-a197-\
90e5b28e46ff"]
}, Open  ]],

Cell["\<\
We may also reproduce the full numerical results in (5.4) of the paper\
\>", "Text",
 CellChangeTimes->{{3.753006901729538*^9, 3.7530069777782907`*^9}, {
  3.762066284509859*^9, 3.7620662943494473`*^9}, {3.763465618412998*^9, 
  3.763465618549094*^9}, {3.763467835779146*^9, 3.763467837874722*^9}, {
  3.7637267995928392`*^9, 
  3.763726799833029*^9}},ExpressionUUID->"e105d868-cde9-4870-acbd-\
6d4ce3c97c49"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tags", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tag", "[", "QEDxQCD", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "tadpole", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer2", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer3", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"NumEval", "[", 
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"4", ",", "0"}], "]"}], ",", 
      RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NumEval", "[", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"4", ",", "0"}], "]"}], ",", 
       RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}], "+", 
     RowBox[{"NumEval", "[", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"6", ",", "0"}], "]"}], ",", 
       RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}], "+", 
     RowBox[{"NumEval", "[", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"4", ",", "1"}], "]"}], ",", 
       RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}], "+", 
     RowBox[{"NumEval", "[", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"6", ",", "1"}], "]"}], ",", 
       RowBox[{"SmallMB", "\[Rule]", "True"}]}], "]"}]}], ")"}]}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.753005988975855*^9, 3.753006048709798*^9}, {
   3.7530067965028477`*^9, 3.7530068061186533`*^9}, {3.753006864372244*^9, 
   3.7530068652679462`*^9}, {3.7530070380853577`*^9, 3.75300704536557*^9}, 
   3.7530130999381*^9, {3.7530170213275423`*^9, 3.753017071766502*^9}, {
   3.753025141778449*^9, 3.753025144490169*^9}, {3.7530252721171083`*^9, 
   3.753025292500621*^9}, {3.75302560971981*^9, 3.753025612119401*^9}, 
   3.753027656333041*^9, {3.7530288877453823`*^9, 3.753028894672193*^9}, {
   3.7530292858478403`*^9, 3.753029354860757*^9}, {3.7530295019990997`*^9, 
   3.753029505582629*^9}, {3.753029896166649*^9, 3.753029896710382*^9}, {
   3.7530304780583572`*^9, 3.7530305709150553`*^9}, {3.7530315945792017`*^9, 
   3.7530316005847282`*^9}, {3.753101329837624*^9, 3.753101336941085*^9}, {
   3.7531016468089333`*^9, 3.7531016499848223`*^9}, {3.7533708675110397`*^9, 
   3.753370880638358*^9}, {3.753370998713066*^9, 3.753371001569384*^9}, {
   3.753371269262168*^9, 
   3.753371354707062*^9}},ExpressionUUID->"25bd492d-cbf5-4254-bfc4-\
a2626d2975c4"],

Cell[BoxData[
 RowBox[{"1.1286425390458188`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.010116446556447896`", " ", "hatC1qb"}], "+", 
  RowBox[{"0.031333578867921374`", " ", "hatC1qtqb"}], "-", 
  RowBox[{"0.013488595408597195`", " ", "hatC8qb"}], "+", 
  RowBox[{"0.005968300736746929`", " ", "hatC8qtqb"}], "-", 
  RowBox[{"0.00004450990554254261`", " ", "hatCbB"}], "+", 
  RowBox[{"0.008957261789582243`", " ", "hatCbG"}], "-", 
  RowBox[{"1.7286875107392201`", " ", "hatCbH"}], "-", 
  RowBox[{"0.018754549841331188`", " ", "hatCbW"}], "+", 
  RowBox[{"0.023845892257817962`", " ", "hatCH"}], "+", 
  RowBox[{"0.0020116963681079815`", " ", "hatCHb"}], "+", 
  RowBox[{"0.008939462041885981`", " ", "hatCHB"}], "+", 
  RowBox[{"2.402690859810178`", " ", "hatCHbox"}], "-", 
  RowBox[{"0.00854600984829024`", " ", "hatCHc"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHd"}], "+", 
  RowBox[{"1.3325564818241404`", " ", "hatCHD"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHe"}], "+", 
  RowBox[{"2.749055201185829`", " ", "hatCHG"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHmu"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHs"}], "-", 
  RowBox[{"0.0792116715583409`", " ", "hatCHt"}], "+", 
  RowBox[{"0.004273004924145119`", " ", "hatCHtau"}], "-", 
  RowBox[{"0.0036681994600552765`", " ", "hatCHtb"}], "-", 
  RowBox[{"0.00854600984829024`", " ", "hatCHu"}], "+", 
  RowBox[{"0.027327039464820128`", " ", "hatCHW"}], "+", 
  RowBox[{"4.1584217775703385`", " ", "hatCHWB"}], "-", 
  RowBox[{"0.009399504557303552`", " ", "hatCtB"}], "-", 
  RowBox[{"0.030843731336254884`", " ", "hatCtH"}], "-", 
  RowBox[{"0.012619929296177033`", " ", "hatCtW"}], "-", 
  RowBox[{"0.006514442530078614`", " ", "hatCWw"}], "+", 
  RowBox[{"0.004273004924145119`", " ", 
   RowBox[{"hatCHl1", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"0.004273004924145119`", " ", 
   RowBox[{"hatCHl1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.004273004924145119`", " ", 
   RowBox[{"hatCHl1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.0031064069988115243`", " ", 
   RowBox[{"hatCHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.0031064069988115243`", " ", 
   RowBox[{"hatCHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.0031064069988115243`", " ", 
   RowBox[{"hatCHl3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.00427300492414512`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.00427300492414512`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.05784457796686648`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.009319220996434575`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.009319220996434575`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.11562996879844496`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.7530060182890863`*^9, 3.753006821136572*^9, {3.7530068560869827`*^9, 
   3.753006880417899*^9}, {3.753007022792569*^9, 3.753007062258988*^9}, 
   3.753013114991458*^9, 3.753017009778489*^9, {3.7530170526252813`*^9, 
   3.7530170746662197`*^9}, 3.753025148727949*^9, 3.753025249724374*^9, 
   3.753025296310009*^9, {3.753025336227558*^9, 3.753025363869739*^9}, 
   3.7530254059991693`*^9, 3.7530255318534184`*^9, 3.75302556820893*^9, 
   3.753025616657654*^9, 3.7530256735021467`*^9, 3.7530257290289507`*^9, 
   3.7530266583260107`*^9, {3.753027648192985*^9, 3.7530276618633432`*^9}, 
   3.753028878950495*^9, {3.753028914526775*^9, 3.753028927310883*^9}, 
   3.753028975901163*^9, {3.753029310769494*^9, 3.753029357184523*^9}, 
   3.753029419543232*^9, 3.753029898716659*^9, {3.7530304844456863`*^9, 
   3.75303051279272*^9}, {3.7530305507169933`*^9, 3.753030574315344*^9}, 
   3.753030820202273*^9, 3.753031105790477*^9, 3.753031606394865*^9, 
   3.753101309607951*^9, 3.753101339672442*^9, 3.753101651967537*^9, 
   3.753101909682778*^9, 3.7531020220978928`*^9, 3.753367040238698*^9, 
   3.7533672316507463`*^9, 3.7533673016413927`*^9, {3.753367972929768*^9, 
   3.753367991831712*^9}, 3.753368085658183*^9, 3.753370842728278*^9, {
   3.753370883019858*^9, 3.7533708980183*^9}, {3.7533709856686773`*^9, 
   3.753371004197001*^9}, 3.753371075044655*^9, {3.753371252321122*^9, 
   3.753371356970083*^9}, 3.753526708148522*^9, 3.753707462359105*^9, 
   3.753712629294631*^9, 3.754030282169497*^9, 3.761999584670072*^9, 
   3.7620006184824038`*^9, 3.762066274425915*^9, 
   3.762163485669505*^9},ExpressionUUID->"bef54923-aab7-4332-9175-\
17b7005dedc3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decoupling Constants", "Section",
 CellChangeTimes->{{3.753712640007099*^9, 
  3.753712650327201*^9}},ExpressionUUID->"18ff0aa4-f6df-4428-b9e7-\
782525f76af4"],

Cell["\<\
We also give the option of viewing the SMEFT decoupling constants for the \
electric charge and MB using the expressions zetaEAnalytical and \
zetaMBAnalytical respectively. These take the arguments of 4 and 6 to call \
the SM and dimension-6 components respectively. The analytic results for the \
electric charge decoupling constant can also be found in Eq. (4.12) and \
(4.13).\
\>", "Text",
 CellChangeTimes->{{3.753712664789225*^9, 3.7537127848421*^9}, {
  3.753712947643262*^9, 3.7537129644986887`*^9}, {3.753713131971155*^9, 
  3.75371315371488*^9}, {3.761999727736742*^9, 3.761999747799865*^9}, {
  3.762066302998581*^9, 3.76206630737328*^9}, {3.763466491655733*^9, 
  3.763466504775316*^9}, {3.763721771655684*^9, 
  3.763721778860125*^9}},ExpressionUUID->"2bafc7c5-171d-4f37-8f5b-\
ea6fae8d569b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zetaMBAnalytical", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"zetaEAnalytical", "[", "6", "]"}]}], "Input",
 CellChangeTimes->{{3.753712790027443*^9, 3.7537128125084667`*^9}, {
  3.753712970894423*^9, 3.753712975199449*^9}, {3.753713077114421*^9, 
  3.75371311757736*^9}, {3.76199958946513*^9, 3.761999612158411*^9}, {
  3.7619997591608257`*^9, 3.761999763672483*^9}, {3.763721783486247*^9, 
  3.763721787458694*^9}},ExpressionUUID->"6fe24480-ddc6-4487-89d7-\
5233a822c86f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"576", " ", "MW2", " ", "\[Pi]", " ", "SW2"}]], 
  RowBox[{"alfa", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"144", " ", 
       SuperscriptBox["MT2", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MT2"], "]"}]}], ")"}]}], "MH2"], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"CW2", " ", "MH2"}]], 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "CW2", " ", 
          SuperscriptBox["MH2", "2"]}], "+", 
         RowBox[{"2", " ", "CW2", " ", "MH2", " ", "MW2"}], "+", 
         RowBox[{"4", " ", "CW2", " ", 
          SuperscriptBox["MW2", "2"]}], "+", 
         RowBox[{"CW2", " ", "MH2", " ", "MZ2"}], "+", 
         RowBox[{"2", " ", "MW2", " ", "MZ2"}], "+", 
         RowBox[{"3", " ", "CW2", " ", 
          SuperscriptBox["MH2", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}], "+", 
         RowBox[{"2", " ", "CW2", " ", "MW2", " ", 
          RowBox[{"(", 
           RowBox[{"MH2", "+", 
            RowBox[{"6", " ", "MW2"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "MW2"], "]"}]}], "+", 
         RowBox[{"CW2", " ", "MH2", " ", "MZ2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}], "+", 
         RowBox[{"6", " ", "MW2", " ", "MZ2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}]}], ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"MT2", "-", "MW2"}], ")"}], "2"], " ", "MZ2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54", " ", 
         SuperscriptBox["MT2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"MT2", "-", 
           RowBox[{"2", " ", "MW2"}]}], ")"}], " ", "MZ2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MT2"], "]"}]}], "-", 
        RowBox[{"18", " ", "MW2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["MT2", "2"]}], "-", 
           RowBox[{"7", " ", "MT2", " ", "MW2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["MW2", "2"]}]}], ")"}], " ", "MZ2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MW2"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"MT2", "-", "MW2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["MT2", "2"], " ", "MZ2"}], "+", 
           RowBox[{"MT2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", " ", 
               SuperscriptBox["MW2", "2"]}], "-", 
              RowBox[{"101", " ", "MW2", " ", "MZ2"}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["MZ2", "2"]}]}], ")"}]}], "+", 
           RowBox[{"MW2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "40"}], " ", 
               SuperscriptBox["MW2", "2"]}], "+", 
              RowBox[{"2", " ", "MW2", " ", "MZ2"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["MZ2", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"MT2", "-", "MW2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["MW2", "2"]}], "-", 
              RowBox[{"4", " ", "MW2", " ", "MZ2"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["MZ2", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7537127921685133`*^9, 3.753712813548966*^9}, 
   3.753712844489299*^9, 3.7537128758201303`*^9, 3.7537129293709497`*^9, {
   3.7537129722222424`*^9, 3.753712975535767*^9}, {3.753713075205821*^9, 
   3.7537131179976254`*^9}, {3.761999587113282*^9, 3.7619996125105753`*^9}, 
   3.7619996993761168`*^9, 3.761999763844429*^9, 3.761999868640893*^9, 
   3.7620663115475807`*^9, 
   3.762070767091111*^9},ExpressionUUID->"4d19ea03-c2ef-4435-993f-\
a11ce23f4a04"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"CW", " ", "MT", " ", "Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "CtW"}], " ", "MW2", " ", "MZ"}], "+", 
      RowBox[{"CtW", " ", "MZ", " ", "MZ2"}], "+", 
      RowBox[{"CtB", " ", "MW", " ", "MZ2", " ", "SW"}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "MT2"], "]"}]}], 
   RowBox[{"3", " ", 
    SqrtBox["2"], " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SqrtBox["alfa"], " ", "CWw", " ", "MW2", " ", "SW", " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "MW2"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", "MH2", " ", "MW", " ", "MZ", " ", "MZ2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "SW"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["MT2", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CHWB", " ", "MW2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "MW2"}], "+", "MZ2"}], ")"}]}], "-", 
        RowBox[{"MW", " ", "MZ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CHB", " ", "MW2"}], "+", 
           RowBox[{"CHW", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "MW2"}], "+", "MZ2"}], ")"}]}]}], ")"}], " ", 
         "SW"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], "MT2"], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MW", " ", "MZ", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CHB", " ", "MW2"}], "+", 
           RowBox[{"CHW", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "MW2"}], "+", "MZ2"}], ")"}]}]}], ")"}], " ", 
         "SW"}], "-", 
        RowBox[{"CHWB", " ", "MW2", " ", "MZ2", " ", "SW2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["MH2", "2"]}], "+", 
        RowBox[{"2", " ", "MH2", " ", "MW2"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["MW2", "2"]}], "+", 
        RowBox[{"MH2", " ", "MZ2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["MZ2", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["MH2", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}], "+", 
        RowBox[{"2", " ", "MW2", " ", 
         RowBox[{"(", 
          RowBox[{"MH2", "+", 
           RowBox[{"6", " ", "MW2"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MW2"], "]"}]}], "+", 
        RowBox[{"MZ2", " ", 
         RowBox[{"(", 
          RowBox[{"MH2", "+", 
           RowBox[{"6", " ", "MZ2"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"MH2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MW", " ", "MZ", " ", 
         RowBox[{"(", 
          RowBox[{"MH2", "+", 
           RowBox[{"2", " ", "MW2"}], "+", "MZ2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CHB", " ", "MW2"}], "-", 
           RowBox[{"CHW", " ", "MW2"}], "+", 
           RowBox[{"CHW", " ", "MZ2"}]}], ")"}], " ", "SW"}], "-", 
        RowBox[{"CHWB", " ", "MW2", " ", "MZ2", " ", 
         RowBox[{"(", 
          RowBox[{"MH2", "-", 
           RowBox[{"2", " ", "MW2"}], "+", "MZ2"}], ")"}], " ", "SW2"}], "+", 
        
        RowBox[{"MH2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MW", " ", "MZ", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CHB", " ", "MW2"}], "-", 
              RowBox[{"CHW", " ", "MW2"}], "+", 
              RowBox[{"CHW", " ", "MZ2"}]}], ")"}], " ", "SW"}], "-", 
           RowBox[{"CHWB", " ", "MW2", " ", "MZ2", " ", "SW2"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}], "+", 
        RowBox[{"2", " ", "MW2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MW", " ", "MZ", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CHB", " ", "MW2"}], "-", 
              RowBox[{"CHW", " ", "MW2"}], "+", 
              RowBox[{"CHW", " ", "MZ2"}]}], ")"}], " ", "SW"}], "-", 
           RowBox[{"7", " ", "CHWB", " ", "MW2", " ", "MZ2", " ", "SW2"}]}], 
          ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MW2"], "]"}]}], "+", 
        RowBox[{"MZ2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MW", " ", "MZ", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CHB", " ", "MW2"}], "-", 
              RowBox[{"CHW", " ", "MW2"}], "+", 
              RowBox[{"CHW", " ", "MZ2"}]}], ")"}], " ", "SW"}], "-", 
           RowBox[{"CHWB", " ", "MW2", " ", "MZ2", " ", "SW2"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7537127921685133`*^9, 3.753712813548966*^9}, 
   3.753712844489299*^9, 3.7537128758201303`*^9, 3.7537129293709497`*^9, {
   3.7537129722222424`*^9, 3.753712975535767*^9}, {3.753713075205821*^9, 
   3.7537131179976254`*^9}, {3.761999587113282*^9, 3.7619996125105753`*^9}, 
   3.7619996993761168`*^9, 3.761999763844429*^9, 3.761999868640893*^9, 
   3.7620663115475807`*^9, 
   3.7620707670974483`*^9},ExpressionUUID->"4d19ea03-c2ef-4435-993f-\
a11ce23f4a04"]
}, Open  ]],

Cell["\<\
These functions can also be evaluated numerically using the expressions \
zetaENumerical and zetaMBNumerical for the electric charge and MB decoupling \
constants respectively, again taking 4 and 6 as arguments to specify the SM \
and dimension-6 components respectively.\
\>", "Text",
 CellChangeTimes->{{3.753713123052064*^9, 3.7537131262637463`*^9}, {
   3.753713160949603*^9, 3.753713201590592*^9}, 3.753713522107128*^9, {
   3.761999773102871*^9, 3.761999789606102*^9}, {3.7620663330291*^9, 
   3.762066340087017*^9}, {3.763721792604903*^9, 
   3.763721797705451*^9}},ExpressionUUID->"5524fef6-b4f8-48a3-be22-\
5ddc45084ef2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zetaMBNumerical", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"zetaENumerical", "[", "6", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.753713208179296*^9, 3.7537132144178247`*^9}, {
   3.753713397580958*^9, 3.753713398459845*^9}, {3.753713432635898*^9, 
   3.753713433073749*^9}, {3.75371346769051*^9, 3.75371346997616*^9}, {
   3.761999712890629*^9, 3.761999713138432*^9}, {3.761999792343169*^9, 
   3.761999794895155*^9}, {3.7619999983587427`*^9, 3.762000001910688*^9}, {
   3.762000427348634*^9, 3.7620004293173428`*^9}, {3.762000994797215*^9, 
   3.762001009492219*^9}, {3.762001209740972*^9, 3.762001211531623*^9}, {
   3.762066323943667*^9, 3.762066324756568*^9}, {3.762070637878706*^9, 
   3.762070652899993*^9}, 3.762070741385169*^9, {3.763198180005056*^9, 
   3.763198180284422*^9}, {3.763721802745103*^9, 
   3.763721807302854*^9}},ExpressionUUID->"5c86ee1b-aa5d-4cb8-a409-\
284851cd77c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.005651376982634015`", " ", "hatC1qtqb"}], "+", 
  RowBox[{"0.001076452758596955`", " ", "hatC8qtqb"}], "-", 
  RowBox[{"0.0001436481675138272`", " ", "hatCbB"}], "-", 
  RowBox[{"0.015908722834738938`", " ", "hatCbH"}], "+", 
  RowBox[{"0.0010887635817533076`", " ", "hatCbW"}], "+", 
  RowBox[{"0.018997721932938333`", " ", "hatCH"}], "-", 
  RowBox[{"0.0020097432344442917`", " ", "hatCHb"}], "-", 
  RowBox[{"0.0006156424583042595`", " ", "hatCHB"}], "+", 
  RowBox[{"0.03656629105547148`", " ", "hatCHbox"}], "+", 
  RowBox[{"0.022029401060813`", " ", "hatCHD"}], "+", 
  RowBox[{"0.0019114436921438612`", " ", "hatCHtb"}], "-", 
  RowBox[{"0.0063580077412349586`", " ", "hatCHW"}], "+", 
  RowBox[{"0.06767256674361559`", " ", "hatCHWB"}], "-", 
  RowBox[{"0.025729184274761403`", " ", "hatCtH"}], "+", 
  RowBox[{"0.001946951680322335`", " ", "hatCtW"}], "-", 
  RowBox[{"0.0007607900586370427`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.003087893048939468`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.7537132091669416`*^9, 3.75371321530411*^9}, 
   3.753713254675377*^9, {3.75371339325756*^9, 3.753713470281184*^9}, 
   3.753713501507023*^9, {3.761999711050559*^9, 3.7619997134410763`*^9}, 
   3.76199979554887*^9, 3.761999870191972*^9, 3.761999918393488*^9, 
   3.7619999710903873`*^9, 3.762000002322506*^9, 3.762000429631404*^9, {
   3.7620009907813263`*^9, 3.762001009661985*^9}, 3.762001099283165*^9, 
   3.7620011318440857`*^9, 3.7620012121260138`*^9, {3.762066319519575*^9, 
   3.762066325269799*^9}, {3.762070638613092*^9, 3.762070653660853*^9}, {
   3.762070739788557*^9, 3.762070741914071*^9}, {3.763198172076065*^9, 
   3.7631981806904163`*^9}, 3.7631996556513033`*^9, 
   3.763200061498702*^9},ExpressionUUID->"376375da-ad63-4617-935a-\
baa90d6a2629"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.032349800007610605`", " ", "hatCHB"}], "+", 
  RowBox[{"0.009274714326084838`", " ", "hatCHW"}], "-", 
  RowBox[{"0.01923476305377921`", " ", "hatCHWB"}], "-", 
  RowBox[{"0.0028781568159550975`", " ", "hatCtB"}], "-", 
  RowBox[{"0.0015410932685698013`", " ", "hatCtW"}], "+", 
  RowBox[{"0.0032780111991474493`", " ", "hatCWw"}]}]], "Output",
 CellChangeTimes->{{3.7537132091669416`*^9, 3.75371321530411*^9}, 
   3.753713254675377*^9, {3.75371339325756*^9, 3.753713470281184*^9}, 
   3.753713501507023*^9, {3.761999711050559*^9, 3.7619997134410763`*^9}, 
   3.76199979554887*^9, 3.761999870191972*^9, 3.761999918393488*^9, 
   3.7619999710903873`*^9, 3.762000002322506*^9, 3.762000429631404*^9, {
   3.7620009907813263`*^9, 3.762001009661985*^9}, 3.762001099283165*^9, 
   3.7620011318440857`*^9, 3.7620012121260138`*^9, {3.762066319519575*^9, 
   3.762066325269799*^9}, {3.762070638613092*^9, 3.762070653660853*^9}, {
   3.762070739788557*^9, 3.762070741914071*^9}, {3.763198172076065*^9, 
   3.7631981806904163`*^9}, 3.7631996556513033`*^9, 
   3.7632000615262203`*^9},ExpressionUUID->"376375da-ad63-4617-935a-\
baa90d6a2629"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1145},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 665, 12, 55, "Input",ExpressionUUID->"1909c4f1-3c00-4c1a-b573-e77041bac239"],
Cell[1226, 34, 3342, 70, 78, "Input",ExpressionUUID->"de9d37d5-ef6e-4630-99f7-963d6b775b7d"],
Cell[CellGroupData[{
Cell[4593, 108, 156, 3, 68, "Section",ExpressionUUID->"0bdd23e5-f632-4f6e-9f95-8253489dd54b"],
Cell[4752, 113, 493, 11, 104, "Text",ExpressionUUID->"f66b6f73-85db-4c96-9a94-469c2e910ded"],
Cell[5248, 126, 1694, 32, 591, "Text",ExpressionUUID->"3abd3b49-6d65-4abc-a0d5-7827bc558823"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6979, 163, 220, 4, 98, "Title",ExpressionUUID->"f5446b66-34c1-4124-ae4a-b9ab53e7b499"],
Cell[CellGroupData[{
Cell[7224, 171, 441, 7, 68, "Section",ExpressionUUID->"1717d26c-5951-472f-a345-ecd96ec7a042",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[7668, 180, 461, 9, 35, "Text",ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-29bf7ade367b",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[8132, 191, 545, 12, 55, "Input",ExpressionUUID->"93634a0b-da8c-4902-ab9a-7f16e89b5527",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[8680, 205, 1695, 26, 58, "Output",ExpressionUUID->"c2abe8f4-2118-47e6-8483-d595ab7ef718",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[10378, 233, 2537, 52, 62, "Output",ExpressionUUID->"5114f498-bc63-42e1-96eb-ea4977cc6b17",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[12918, 287, 564, 11, 58, "Text",ExpressionUUID->"9754af6f-3300-49ff-b918-ccdfabc1d744",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[13485, 300, 1376, 30, 55, "Input",ExpressionUUID->"aa7c1632-624a-4594-9549-6a44bbb37369",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[14864, 332, 3827, 85, 162, "Output",ExpressionUUID->"a8a2a0a5-317f-4e6b-8ab6-3292c316e288",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[18694, 419, 1970, 36, 63, "Output",ExpressionUUID->"b7237cfb-e6ae-46b3-a7c0-b8fe583a9444",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[20667, 457, 674, 12, 58, "Text",ExpressionUUID->"51b5eee6-b484-45fa-96a5-bf02826fa36e",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[21344, 471, 1240, 33, 55, "Input",ExpressionUUID->"917df753-0468-4caf-aab9-456beb5972e6",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[22587, 506, 1550, 29, 66, "Output",ExpressionUUID->"fd64ba74-e87d-475f-8ee4-e42768f81f9f",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[24174, 540, 162, 3, 68, "Section",ExpressionUUID->"dacf7a79-4c27-48f6-bbb9-47fe2794e7d8"],
Cell[24339, 545, 401, 8, 58, "Text",ExpressionUUID->"60b0179d-e600-4824-9b63-96e415428684"],
Cell[CellGroupData[{
Cell[24765, 557, 681, 16, 60, "Input",ExpressionUUID->"72bdbcc5-ff85-4d8d-a6dc-b8f1e3c43d6c"],
Cell[25449, 575, 1504, 23, 35, "Output",ExpressionUUID->"a8ea4d34-597a-4761-8950-a612f56a5e89"]
}, Open  ]],
Cell[26968, 601, 333, 7, 35, "Text",ExpressionUUID->"0a1dfdc8-b486-47e4-972f-dc2a6ed4f68b"],
Cell[CellGroupData[{
Cell[27326, 612, 490, 13, 55, "Input",ExpressionUUID->"25e5078e-fcb6-445a-9b17-0a70d5f8c373"],
Cell[27819, 627, 477, 7, 35, "Output",ExpressionUUID->"cefdd2d4-eb39-458b-8b52-d153a25ba1cf"],
Cell[28299, 636, 476, 7, 35, "Output",ExpressionUUID->"7897c342-7093-4171-a197-90e5b28e46ff"]
}, Open  ]],
Cell[28790, 646, 419, 8, 35, "Text",ExpressionUUID->"e105d868-cde9-4870-acbd-6d4ce3c97c49"],
Cell[CellGroupData[{
Cell[29234, 658, 2602, 62, 84, "Input",ExpressionUUID->"25bd492d-cbf5-4254-bfc4-a2626d2975c4"],
Cell[31839, 722, 4789, 91, 151, "Output",ExpressionUUID->"bef54923-aab7-4332-9175-17b7005dedc3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36677, 819, 165, 3, 68, "Section",ExpressionUUID->"18ff0aa4-f6df-4428-b9e7-782525f76af4"],
Cell[36845, 824, 816, 14, 58, "Text",ExpressionUUID->"2bafc7c5-171d-4f37-8f5b-ea6fae8d569b"],
Cell[CellGroupData[{
Cell[37686, 842, 507, 8, 55, "Input",ExpressionUUID->"6fe24480-ddc6-4487-89d7-5233a822c86f"],
Cell[38196, 852, 4663, 121, 274, "Output",ExpressionUUID->"4d19ea03-c2ef-4435-993f-a11ce23f4a04"],
Cell[42862, 975, 5978, 161, 285, "Output",ExpressionUUID->"4d19ea03-c2ef-4435-993f-a11ce23f4a04"]
}, Open  ]],
Cell[48855, 1139, 640, 11, 58, "Text",ExpressionUUID->"5524fef6-b4f8-48a3-be22-5ddc45084ef2"],
Cell[CellGroupData[{
Cell[49520, 1154, 948, 14, 78, "Input",ExpressionUUID->"5c86ee1b-aa5d-4cb8-a409-284851cd77c0"],
Cell[50471, 1170, 1921, 34, 82, "Output",ExpressionUUID->"376375da-ad63-4617-935a-baa90d6a2629"],
Cell[52395, 1206, 1167, 19, 35, "Output",ExpressionUUID->"376375da-ad63-4617-935a-baa90d6a2629"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


